FieldsX -- An extension package for the xAct tensor computer algebra suite to include fermions, gauge fields and BRST cohomology

I present the tensor computer algebra package FieldsX, which extends the xAct suite of tensor algebra packages to perform computations in field theory with fermions and gauge fields. This includes the standard tools of curved-space $\gamma$ matrices, Fierz identities, invariant tensors on Lie algebras, arbitrary gradings and left and right variational derivatives, as well as the decomposition of spinor products into irreducible components following the approach of d'Auria, Fr\'e, Maina and Regge [Annals Phys. 139 (1982) 93]. Lastly, it also includes functions to work with nilpotent differentials such as the BV-BRST differential for (supersymmetric) gauge theories and to compute their (relative) cohomologies, from which anomalies and gauge-invariant operators can be determined. I illustrate the use of the package with the example of $\mathcal{N}=1$ Super-Yang--Mills theory.

==> anc/FieldsX.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(* ::Input::Initialization:: *)
xAct`FieldsX`$xTensorVersionExpected={"1.1.4",{2020,2,16}};
xAct`FieldsX`$Version={"1.1.2",{2021,5,26}};


(* ::Input::Initialization:: *)
(* FieldsX: An xTension to perform field-theoretic computations. *)

(* Copyright (C) 2019-2021 Markus B. Fr\[ODoubleDot]b *)

(* This program is free software; you can redistribute it and/or modify it under the terms of the GNU General Public License as published by the Free Software Foundation; either version 2 of the License,or (at your option) any later version.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License along with this program; if not, write to the Free Software Foundation, Inc., 59 Temple Place-Suite 330, Boston, MA 02111-1307, USA.
*)


(* ::Input::Initialization:: *)
(* :Title: FieldsX *)

(* :Author: Markus B. Fr\[ODoubleDot]b *)

(* :Summary: Perform field-theoretic computations. *)

(* :Brief Discussion: FieldsX is a package to perform calculations in classical field theory, including spinors. It includes functions to work with inner bundles, invariant tensors on Lie algebras, \[Gamma] matrices, Fierz identities, decomposition of spinor products into irreducibles, arbitrary gradings, left and right variational derivatives, the BRST-BV differential and filtrations. It extends the SymmetryOf and FindAllContractions functions to work with multiple bundles, and defines functions to generate a list of monomials with arbitrary constraints, both in standard tensor notation or the pseudo index-free notation of the xTras package. Lastly, it includes functions to calculate (relative) cohomologies for a nilpotent operator such as the BRST-BV differential. FieldsX uses the Multisets package (c) 2011 David Bevan under the Wolfram Library Archive License. *)
  
(* :Context: xAct`FieldsX` *)

(* :Package Version: 1.1.2 *)

(* :Copyright: Markus B. Fr\[ODoubleDot]b (2019-2021) *)

(* :History: 1.0   Initial release.
             1.0.1 Compatibility with Spinors package, fixed some leaking symbols
             1.0.2 Fixed warning messages
             1.0.3 BRST operator only commutes with PD (not general CovD), optimized JoinGammaMatrices and \[Gamma]* handling,
                   fixed EpsilonGammaReduce for partially contracted \[Gamma] matrices, added dual \[Gamma] matrices
             1.1   Added frame fields and spin connections and the corresponding utility functions and perturbations,
                   fixed UndefSpinStructure to also remove perturbations of \[Gamma] matrices
             1.1.1 Fixed some issues in TensorCount and printing of \[Gamma] matrices
             1.1.2 Added ChangeCurvature[\[Omega],PD], fixed tracelessness of irreducible tensors
 *)

(* :Keywords: TODO *)

(* :Source: FieldsX.nb *)

(* :Warning: Not every function has been tested throughly. Some functions may take very long to complete or run out of memory, such as the computation of cohomologies. *)

(* :Mathematica Version: 8.0 and later *)

(* :Limitations: Only Majorana and Dirac spinors are defined.
                 Conventions are the ones of the Supergravity book by Freedman and van Proeyen.
                 The Majorana flip relations are only valid for Lorentzian signature.
                 The decomposition into irreducible spin tensors only works in 4 dimensions and for spinors with at most one inner bundle index.
 *)
	
(* :Acknowledgements: *)


(* ::Input::Initialization:: *)
(****************************** 1.3 Begin package ******************************)


(* ::Input::Initialization:: *)
If[Unevaluated[xAct`xCore`Private`$LastPackage]===xAct`xCore`Private`$LastPackage,xAct`xCore`Private`$LastPackage="xAct`FieldsX`"];


(* ::Input::Initialization:: *)
BeginPackage["xAct`FieldsX`",{"xAct`xTensor`","xAct`xPerm`","xAct`xCore`","xAct`xPert`","xAct`xTras`","xAct`TexAct`"}]


(* ::Input::Initialization:: *)
Unprotect@@Map[StringJoin["xAct`FieldsX`",#]&,DeleteCases[Names["xAct`FieldsX`*"],"$xTensorVersionExpected"|"$Version"]];
ClearAll@@Map[StringJoin["xAct`FieldsX`",#]&,DeleteCases[Names["xAct`FieldsX`*"],"$xTensorVersionExpected"|"$Version"]];
Unprotect["xAct`FieldsX`Private`*"];
ClearAll["xAct`FieldsX`Private`*"];


(* ::Input::Initialization:: *)
If[Not@OrderedQ@Map[Last,{$xTensorVersionExpected,xAct`xTensor`$Version}],Throw@Message[General::versions,"xTensor",xAct`xTensor`$Version,$xTensorVersionExpected]]


(* ::Input::Initialization:: *)
Print[xAct`xCore`Private`bars]
Print["Package xAct`FieldsX` version ",$Version[[1]],", ",$Version[[2]]];
Print["Copyright \[Copyright] 2019-2021 Markus B. Fr\[ODoubleDot]b under the GNU General Public License."];
Print["FieldsX uses the Multisets package \[Copyright] 2011 David Bevan under the Wolfram Library Archive License."];


(* ::Input::Initialization:: *)
Off[General::shdw]
xAct`FieldsX`Disclaimer[]:=Print["These are points 11 and 12 of the General Public License:\n\nBECAUSE THE PROGRAM IS LICENSED FREE OF CHARGE, THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY APPLICABLE LAW. EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM `AS IS\.b4 WITHOUT WARRANTY OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE. THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM IS WITH YOU. SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF ALL NECESSARY SERVICING, REPAIR OR CORRECTION.\n\nIN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY AND/OR REDISTRIBUTE THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS), EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF SUCH DAMAGES."]
On[General::shdw]


(* ::Input::Initialization:: *)
If[xAct`xCore`Private`$LastPackage==="xAct`FieldsX`",
Unset[xAct`xCore`Private`$LastPackage];
Print[xAct`xCore`Private`bars];
Print["These packages come with ABSOLUTELY NO WARRANTY; for details type Disclaimer[]. This is free software, and you are welcome to redistribute it under certain conditions. See the General Public License for details."];
Print[xAct`xCore`Private`bars]]


(* ::Input::Initialization:: *)
(****************************** 1.4 Non-standard setup ******************************)


(* ::Input::Initialization:: *)
ReportSet[$CovDFormat,"Prefix"];
ReportSetOption[DefCovD,CurvatureRelations->True];
ReportSet[$CommuteCovDsOnScalars,True];
ReportSet[$PrePrint,ScreenDollarIndices];
Off[TensorRank::rect];
(*Needs["Multisets`"];*)
DeclarePackage["Multisets`","Multisets"];


(* ::Input::Initialization:: *)
Begin["`Private`"];
usagerow[l_List]:=ToString[Row[l,""],StandardForm];
usagerows[arg:_List..]:=StringRiffle[Map[usagerow,{arg}],"\n"];
it[s_]:=Style[s,Italic];
PrependTo[$ContextPath,End[]];


(* ::Input::Initialization:: *)
Begin["`Private`"];
SpinorsPkgLoaded=MemberQ[$Packages,"xAct`Spinors`"];
SpinorsKeepDefs=If[ValueQ@Unevaluated[Global`$Keep2CompDefs],TrueQ[Global`$Keep2CompDefs],False];


(* ::Input::Initialization:: *)
(* Spinors functions are renamed if needed *)
If[SpinorsPkgLoaded&&(!SpinorsKeepDefs),
xAct`Spinors`Def2CompSpinStructure::usage=StringReplace[xAct`Spinors`DefSpinStructure::usage,"DefSpinStructure"->"Def2CompSpinStructure"];
xAct`Spinors`DefSpinStructure::usage=.;
xAct`Spinors`Undef2CompSpinStructure::usage=StringReplace[xAct`Spinors`UndefSpinStructure::usage,"UndefSpinStructure"->"Undef2CompSpinStructure"];
xAct`Spinors`UndefSpinStructure::usage=.;
xAct`Spinors`SpinorPrefix::usage=StringReplace[xAct`Spinors`SpinorPrefix::usage,"DefSpinStructure"->"Def2CompSpinStructure"];
xAct`Spinors`SpinorMark::usage=StringReplace[xAct`Spinors`SpinorMark::usage,"DefSpinStructure"->"Def2CompSpinStructure"];

xAct`Spinors`Def2CompSpinor::usage=StringReplace[xAct`Spinors`DefSpinor::usage,"DefSpinor"->"Def2CompSpinor"];
xAct`Spinors`DefSpinor::usage=.;
xAct`Spinors`Undef2CompSpinor::usage=StringReplace[xAct`Spinors`UndefSpinor::usage,"UndefSpinor"->"Undef2CompSpinor"];
xAct`Spinors`UndefSpinor::usage=.;
xAct`Spinors`PrintDaggerAs::usage=StringReplace[xAct`Spinors`PrintDaggerAs::usage,"DefSpinor"->"Def2CompSpinor"];
];


(* ::Input::Initialization:: *)
If[SpinorsPkgLoaded&&(!SpinorsKeepDefs),
DownValues[xAct`Spinors`Private`CheckMetric]=(DownValues[xAct`Spinors`Private`CheckMetric]/.{xAct`Spinors`DefSpinStructure->xAct`Spinors`Def2CompSpinStructure});
Unprotect[xAct`Spinors`DefSpinStructure];
Options[xAct`Spinors`Def2CompSpinStructure]=Options[xAct`Spinors`DefSpinStructure];
DownValues[xAct`Spinors`Def2CompSpinStructure]=(DownValues[xAct`Spinors`DefSpinStructure]/.{xAct`Spinors`DefSpinStructure->xAct`Spinors`Def2CompSpinStructure});
Protect[xAct`Spinors`Def2CompSpinStructure];
ClearAll[xAct`Spinors`DefSpinStructure];
Remove[xAct`Spinors`DefSpinStructure];

Unprotect[xAct`Spinors`UndefSpinStructure];
Options[xAct`Spinors`Undef2CompSpinStructure]=Options[xAct`Spinors`UndefSpinStructure];
DownValues[xAct`Spinors`Undef2CompSpinStructure]=(DownValues[xAct`Spinors`UndefSpinStructure]/.{xAct`Spinors`UndefSpinStructure->xAct`Spinors`Undef2CompSpinStructure});
Protect[xAct`Spinors`Undef2CompSpinStructure];
ClearAll[xAct`Spinors`UndefSpinStructure];
Remove[xAct`Spinors`UndefSpinStructure];

Unprotect[xAct`Spinors`DefSpinor];
Options[xAct`Spinors`Def2CompSpinor]=Options[xAct`Spinors`DefSpinor];
DownValues[xAct`Spinors`Def2CompSpinor]=(DownValues[xAct`Spinors`DefSpinor]/.{xAct`Spinors`DefSpinor->xAct`Spinors`Def2CompSpinor});
Protect[xAct`Spinors`Def2CompSpinor];
ClearAll[xAct`Spinors`DefSpinor];
Remove[xAct`Spinors`DefSpinor];

(* UndefSpinor is just UndefTensor *)
Unprotect[xAct`Spinors`UndefSpinor];
xAct`Spinors`Undef2CompSpinor=UndefTensor;
Protect[xAct`Spinors`Undef2CompSpinor];
ClearAll[xAct`Spinors`UndefSpinor];
Remove[xAct`Spinors`UndefSpinor];
];


(* ::Input::Initialization:: *)
End[];


(* ::Input::Initialization:: *)
(****************************** 1.5 Usage messages ******************************)


(* ::Input::Initialization:: *)
DummiesIn::usage=usagerow[{"DummiesIn[",it@"bundle",",",it@"k","] returns a list of ",it@"k"," unique abstract dollar-indices on the vector bundle ",it@"bundle",", using the last of the user-defined indices."}];
TensorCount::usage=usagerows[{"TensorCount[",it@"expr",",",it@"T","] returns the number of tensors ",it@"T"," occuring in ",it@"expr",", including covariant derivatives of ",it@"T",". ",it@"expr"," can be given in pseudo index-free notation."},{"TensorCount[",it@"expr",",",it@"T",",False] does not include covariant derivatives of ",it@"T","."}];
AllTensors::usage=usagerow[{"AllTensors[",it@"expr","] returns a list containing all tensors occuring in ",it@"expr"," together with their multiplicity. ",it@"expr"," must be given in pseudo index-free notation."}];


(* ::Input::Initialization:: *)
DefVBundleWithMetric::usage=usagerow[{"DefVBundleWithMetric[",it@"bundle",",",it@"M",",",it@"dim",",{",it@"a",",",it@"b",",",it@"c",",\[Ellipsis]},",it@"metric","] defines ",it@"bundle"," to be a vector bundle with base manifold ",it@"M"," and fiber vector space with dimension given by ",it@"dim"," and represented by the abstract indices ",{it@"a",it@"b",it@"c","\[Ellipsis]"},". It defines ",it@"metric"," to be a metric on the vector bundle ",it@"bundle"," without associated covariant derivative, which is constant with respect to the covariant derivative on the tangent bundle of ",it@"M","."}];
$InvariantTraceTensors::usage=usagerow[{"$InvariantTraceTensors is a global variable storing the list of all currently defined invariant tensors on inner bundles."}];
InvariantTraceTensor::usage=usagerow[{"InvariantTraceTensor[",it@"bundle",",",it@"n",",",it@"sym","] returns the invariant tensor on the inner bundle ",it@"bundle"," obtained as the trace over ",it@"n"," basis elements. For ",it@"n","=3, ",it@"sym"," determines whether the antisymmetric f tensor or the symmetric d tensor is returned."}];
InvariantTraceTensorQ::usage=usagerow[{"InvariantTraceTensorQ[",it@"expr","] gives True if ",it@"expr"," is an invariant tensor on some inner bundle, and False otherwise."}];
$StructureConstantSign::usage=usagerow[{"$StructureConstantSign defines the global sign of the structure constants of inner bundles: [",Subscript["T","a"],",",Subscript["T","b"],"]\[ThinSpace]=\[ThinSpace]$StructureConstantSign\[ThinSpace]",Subscript["f","abc"],Subscript["T","c"],". The default value is I."}];
ReduceInvariantTraceTensors::usage=usagerows[{"ReduceInvariantTraceTensors[",it@"expr","] expands products of the structure constants ",Subscript["f","abc"]," with invariant tensors on inner bundles into sums of invariant tensors."},{"ReduceInvariantTraceTensors[",it@"expr",it@"tens","] expands products of ",Subscript["f","abc"]," with the invariant tensor ",it@"tens"," only."},{"ReduceInvariantTraceTensors[",it@"expr",{it@"tens1",it@"tens2","\[Ellipsis]"},"] expands products of ",Subscript["f","abc"]," with the invariant tensors ",it@"tens1",",",it@"tens2",",\[Ellipsis]"}];


(* ::Input::Initialization:: *)
BundleSymmetryOf::usage=usagerows[{"BundleSymmetryOf[",it@"expr","] gives a description (a result with head Symmetry) of the symmetry of ",it@"expr",". This includes a generating set for that symmetry using Cycles notation on the indices of ",it@"expr",". Extending SymmetryOf, the number of indices and the symmetry group are ordered by bundle."}];
Sorted::usage=usagerow[{"Sorted is an option for BundleSymmetryOf that specifies if the replacements should be sorted by slot number. By default, it is True."}];
Offset::usage=Offset::usage<>"\n"<>usagerow[{"Offset is also an option for BundleSymmetryOf that specifies if the generating sets should use offsets for the slot numbers. By default, it is False."}];


(* ::Input::Initialization:: *)
CenterDot::usage=usagerow[{"CenterDot stands for the non-commutative product of Grassmann-odd indexed objects."}];
Parity::usage=usagerow[{"Parity[",it@"expr","] returns the Grassmann parity of ",it@"expr","."}];
TimesToCenterDot::usage=usagerow[{"TimesToCenterDot[",it@"expr","], returns ",it@"expr"," with all products replaced by non-commutative ones."}];
DefEvenTensor::usage=usagerows[{"DefEvenTensor[",it@"T","[-",it@"a",",",it@"b",",\[Ellipsis]],",it@"M","] defines ",it@"T"," to be a Grassmann-even tensor field on the manifold ",it@"M"," and the base manifolds associated to the vector bundles of its indices -",it@"a",",",it@"b",",\[Ellipsis]"},{"DefEvenTensor[",it@"T","[-",it@"a",",",it@"b",",\[Ellipsis]],",it@"M",",",it@"sym","] defines ",it@"T"," to be a Grassmann-even tensor field with symmetry ",it@"sym","."}];
DefOddTensor::usage=usagerows[{"DefOddTensor[",it@"T","[-",it@"a",",",it@"b",",\[Ellipsis]],",it@"M","] defines ",it@"T"," to be a Grassmann-odd tensor field on the manifold ",it@"M"," and the base manifolds associated to the vector bundles of its indices -",it@"a",",",it@"b",",\[Ellipsis]"},{"DefOddTensor[",it@"T","[-",it@"a",",",it@"b",",\[Ellipsis]],",it@"M",",",it@"sym","] defines ",it@"T"," to be a Grassmann-odd tensor field with symmetry ",it@"sym","."}];
$CenterDotTexSymbol::usage=usagerow[{"$CenterDotTexSymbol gives the symbol to use for TeX output of the non-commutative product. The default value is a space."}];


(* ::Input::Initialization:: *)
FrameBundleQ::usage=usagerow[{"FrameBundleQ[",it@"expr","] gives True if ",it@"expr"," is a frame bundle, and False otherwise."}];
DefFrameBundle::usage=usagerow[{"DefFrameBundle[",it@"frame","[-",it@"\[Mu]",", ",it@"a","], ",it@"eta","[-",it@"a",", -",it@"b","], {",it@"a",", ",it@"b",", ",it@"c",", ...}] defines a frame bundle ",it@"FrameM"," with abstract indices ",it@"a",", ",it@"b",", \[Ellipsis] on the base manifold ",it@"M"," of the tangent bundle represented by the abstract index ",it@"\[Mu]",". It also defines the flat frame bundle metric ",it@"eta","[-",it@"a",",-",it@"b","] and the frame field ",it@"frame","[-",it@"\[Mu]",", ",it@"a","] with inverse ",it@"frame","[",it@"\[Mu]",", -",it@"a","]."}];
UndefFrameBundle::usage=usagerow[{"UndefFrameBundle[",it@"frame","] undefines the frame bundle whose frame field is ",it@"frame","."}];
FrameFieldOfBundle::usage=usagerow[{"FrameFieldOfBundle[",it@"tb",", ",it@"fb","] returns the frame field connecting the tangent bundle ",it@"tb"," and the frame bundle",it@"fb","."}];
$SpinConnections::usage=usagerow[{"$SpinConnections is a global variable storing the list of all currently defined spin connections."}];
CovDOfSpinConnection::usage=usagerow[{"CovDOfSpinConnection[",it@"\[Omega]","] returns the covariant derivative corresponding to the spin connection ",it@"\[Omega]","."}];
DefSpinConnection::usage=usagerow[{"DefSpinConnection[",it@"\[Omega]","[-",it@"\[Mu]",", -",it@"a",", -",it@"b","], ",it@"CD","] defines the spin connection ",it@"\[Omega]","[-",it@"\[Mu]",", -",it@"a",", -",it@"b","] of the covariant derivative ",it@"CD"," and the associated curvature and torsion tensors."}];
UndefSpinConnection::usage=usagerow[{"UndefSpinConnection[",it@"\[Omega]","] undefines the spin connection ",it@"\[Omega]","."}];
SpinConnectionToFrame::usage=usagerow[{"SpinConnectionToFrame[",it@"expr",", ",it@"\[Omega]","] expands all occurrences of the spin connection ",it@"\[Omega]"," inside ",it@"expr"," in terms of derivatives of the frame field and the torsion. It also expands perturbations of the spin connection in terms of covariant derivatives of the perturbation of the frame field and the torsion. The second argument can be a list of spin connections."}];
ContortionToTorsion::usage=usagerows[{"ContortionToTorsion[",it@"expr",", ",it@"CD","] expresses the contortion tensor ",it@"ContortionCD"," of the covariant derivative ",it@"CD"," occurring inside ",it@"expr"," by the torsion tensor ",it@"TorsionCD","."},{"ContortionToTorsion[",it@"expr",", ",it@"\[Omega]","] expresses the contortion tensor ",it@"Contortion\[Omega]"," of the spin connection ",it@"\[Omega]"," occurring inside ",it@"expr"," by the torsion tensor ",it@"Torsion\[Omega]","."},{"In both cases, the second argument can be a list of covariant derivatives or spin connections."}];


(* ::Input::Initialization:: *)
GammaMatrixQ::usage=usagerow[{"GammaMatrixQ[",it@"expr","] gives True if ",it@"expr"," is a \[Gamma] matrix, and False otherwise."}];
GammaStarQ::usage=usagerow[{"GammaStarQ[",it@"expr","] gives True if ",it@"expr"," is the \!\(\*SubscriptBox[\(\[Gamma]\), \(*\)]\) (chiral) matrix, and False otherwise."}];
GammaZeroQ::usage=usagerow[{"GammaZeroQ[",it@"expr","] gives True if ",it@"expr"," is the \!\(\*SuperscriptBox[\(\[Gamma]\), \(0\)]\) matrix, and False otherwise."}];
$GammaStarSign::usage=usagerow[{"$GammaStarSign defines the global sign of the \!\(\*SubscriptBox[\(\[Gamma]\), \(*\)]\) (chiral) matrix. By default it is 1."}];
GammaMatrix::usage=usagerows[{"GammaMatrix[",it@"metric",", ",it@"n","] returns the generalized (totally antisymmetric) \[Gamma] matrix of order ",it@"n"," of the Clifford algebra associated to the metric ",it@"metric","."},{"GammaMatrix[",it@"metric",", Star] returns the \!\(\*SubscriptBox[\(\[Gamma]\), \(*\)]\) (chiral) matrix of the Clifford algebra associated to the metric ",it@"metric","."},{"GammaMatrix[",it@"metric",", Zero] returns the \!\(\*SuperscriptBox[\(\[Gamma]\), \(0\)]\) matrix of the Clifford algebra associated to the metric ",it@"metric","."}];
MetricOfGammaMatrix::usage=usagerow[{"MetricOfGammaMatrix[",it@"\[Gamma]","] returns the metric associated to the Clifford algebra of ",it@"\[Gamma]","."}];
$GammaMatrices::usage=usagerow[{"$GammaMatrices is a global variable storing the list of all currently defined \[Gamma] matrices."}];
$PrecomputeGammaMatrixProducts::usage=usagerow[{"$PrecomputeGammaMatrixProducts controls whether products of generalised \[Gamma] matrices are precomputed when a spin structure is defined, to speed up later computations. By default, it is True."}];
If[SpinorsPkgLoaded&&SpinorsKeepDefs,
(* FieldsX functions are renamed *)
(* Roundabout construction to avoid introducing the symbols if we don't need them (leaky evaluation of If) *)
MessageName[Evaluate@Symbol["DefGenSpinStructure"],"usage"]=usagerow[{"DefGenSpinStructure[",it@"metric",", {",it@"A",", ",it@"B",", \[Ellipsis]}] defines a spin structure on the base manifold ",it@"M"," of the metric ",it@"metric",". This includes the \[Gamma] matrices of the Clifford algebra associated to ",it@"metric"," and a spin bundle ",it@"SpinM"," with abstract indices ",it@"A",", ",it@"B",", \[Ellipsis], whose covariant derivative is induced from the one of ",it@"metric",", with the same name."}];
MessageName[Evaluate@Symbol["UndefGenSpinStructure"],"usage"]=usagerow[{"UndefGenSpinStructure[",it@"metric","] undefines the spin structure on the base manifold of the metric ",it@"metric","."}];
,
(* We have the nice names *)
MessageName[Evaluate@Symbol["DefSpinStructure"],"usage"]=
usagerow[{"DefSpinStructure[",it@"metric",", {",it@"A",", ",it@"B",", \[Ellipsis]}] defines a spin structure on the base manifold ",it@"M"," of the metric ",it@"metric",". This includes the \[Gamma] matrices of the Clifford algebra associated to ",it@"metric"," and a spin bundle ",it@"SpinM"," with abstract indices ",it@"A",", ",it@"B",", \[Ellipsis], whose covariant derivative is induced from the one of ",it@"metric",", with the same name."}];
MessageName[Evaluate@Symbol["UndefSpinStructure"],"usage"]=usagerow[{"UndefSpinStructure[",it@"metric","] undefines the spin structure on the base manifold of the metric ",it@"metric","."}];
];
SpinBundleQ::usage=usagerow[{"SpinBundleQ[",it@"bundle","] gives True if ",it@"bundle"," is a spin bundle, and False otherwise."}];
SplitGammaMatrix::usage=usagerow[{"SplitGammaMatrix[",it@"\[Gamma]",", ",it@"keep","] decomposes the generalized \[Gamma] matrix ",it@"\[Gamma]", " into an antisymmetrized product of individual \[Gamma] matrices. If ",it@"keep","=True, the \!\(\*SubscriptBox[\(\[Gamma]\), \(*\)]\) (chiral) matrix is kept."}];
SplitGammaMatrices::usage=usagerow[{"SplitGammaMatrices[",it@"\[Gamma]",", ",it@"keep","] decomposes all the generalized \[Gamma] matrices appearing within ",it@"expr", " into antisymmetrized products of individual \[Gamma] matrices. If ",it@"keep","=True, the \!\(\*SubscriptBox[\(\[Gamma]\), \(*\)]\) (chiral) matrix is kept."}];
JoinGammaMatrices::usage=usagerow[{"JoinGammaMatrices[",it@"expr",", ",it@"keep","] replaces products of \[Gamma] matrices within ",it@"expr"," by generalized \[Gamma] matrices. If ",it@"keep","=True, products of a single \!\(\*SubscriptBox[\(\[Gamma]\), \(*\)]\) (chiral) matrix and other generalized \[Gamma] matrices are kept."}];
DualGammaMatrix::usage=usagerow[{"DualGammaMatrix[",it@"\[Gamma]","[",it@"\[Mu]",", ..., -",it@"A",", ",it@"B","]] returns the dual matrix of the generalized \[Gamma] matrix ",it@"\[Gamma]","[",it@"\[Mu]",", ..., -",it@"A",", ",it@"B","]."}];
GammaMatricesToDual::usage=usagerows[{"GammaMatricesToDual[",it@"expr","] replaces generalized \[Gamma] matrices with more than d/2 indices within ",it@"expr"," by their dual, where d is the dimension of the manifold."},{"GammaMatricesToDual[",it@"expr",", All] replaces all generalized \[Gamma] matrices within ",it@"expr"," by their dual."},{"GammaMatricesToDual[",it@"expr",", ",it@"\[Gamma]","] replaces only the matrix \[Gamma] within ",it@"expr"," by its dual."}];
ChangeGammaMatrices::usage=usagerow[{"ChangeGammaMatrices[",it@"expr",", ",it@"met1",", ",it@"met2","] converts all generalized \[Gamma] matrices within ",it@"expr"," depending on the metric ",it@"met1"," to the corresponding ones depending on the metric ",it@"met2",". One of the metrics must be the metric of a tangent bundle, and the other one of the associated frame bundle."}];
EpsilonGammaReduce::usage=usagerow[{"EpsilonGammaReduce[",it@"expr",",",it@"metric","] replaces products of the totally antisymmetric \[Epsilon] tensor and generalized \[Gamma] matrices associated to the metric ",it@"metric"," within ",it@"expr"," by suitably contracted ones."}];
EpsilonYoungProject::usage=usagerow[{"EpsilonYoungProject[",it@"expr",",",it@"metric","] projects products of the totally antisymmetric \[Epsilon] tensor associated to the metric ",it@"metric"," and other tensors within ",it@"expr"," onto the corresponding Young tableaux."}];


(* ::Input::Initialization:: *)
MajoranaQ::usage=usagerow[{"MajoranaQ[",it@"expr","] gives True if ",it@"expr"," is a Majorana spinor, and False otherwise."}];
DiracQ::usage=usagerow[{"DiracQ[",it@"expr","] gives True if ",it@"expr"," is a Dirac spinor, and False otherwise."}];
SpinorQ::usage=usagerow[{"SpinorQ[",it@"expr","] gives True if ",it@"expr"," is a spinor, and False otherwise."}];
SpinorUnbarQ::usage=usagerow[{"SpinorUnbarQ[",it@"expr","] gives True if ",it@"expr"," is a spinor but not a conjugate one, and False otherwise."}];
SpinorBarQ::usage=usagerow[{"SpinorBarQ[",it@"expr","] gives True if ",it@"expr"," is a conjugate spinor, and False otherwise."}];
If[SpinorsPkgLoaded&&SpinorsKeepDefs,
(* FieldsX functions are renamed *)
(* Roundabout construction to avoid introducing the symbols if we don't need them (leaky evaluation of If) *)
MessageName[Evaluate@Symbol["DefGenSpinor"],"usage"]=usagerows[{"DefGenSpinor[",it@"\[Psi]"[-it@"a"],", ",it@"M","] defines ",it@"\[Psi]"," to be a spinor field on the manifold ",it@"M"," and the spin bundle associated to the index ",-it@"a",". The conjugate spinor ",it@"\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)"," is automatically defined, with name ",it@"bar\[Psi]","."},{"DefGenSpinor[",it@"\[Psi]"[-it@"a"],", ",it@"M",", ",it@"sym","] defines ",it@"\[Psi]"," to be a spinor field with symmetry ",it@"sym","."},{"DefGenSpinor[",it@"\[Psi]"[it@"b",-it@"a"],", ",it@"M","] defines ",it@"\[Psi]"," to be a spinor field valued in the inner bundle associated to the index ",it@"b","."}];
SpinorType::usage=usagerow[{"SpinorType is an option for DefGenSpinor that specifies the type of spinor. By default, it is Majorana."}];
Majorana::usage=usagerow[{"Majorana is a value for the option SpinorType of DefGenSpinor."}];
Dirac::usage=usagerow[{"Dirac is a value for the option SpinorType of DefGenSpinor."}];
Conjugate::usage=Conjugate::usage<>"\n"<>usagerow[{"Conjugate is also an option for DefGenSpinor that specifies if the roles of spinor and conjugate spinor should be switched."}];
MessageName[Evaluate@Symbol["UndefGenSpinor"],"usage"]=usagerow[{"UndefGenSpinor[",it@"\[Psi]","] undefines ",it@"\[Psi]"," and the conjugate spinor ",it@"\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)","."}];
,
(* We keep the nice names *)
MessageName[Evaluate@Symbol["DefSpinor"],"usage"]=usagerows[{"DefSpinor[",it@"\[Psi]"[-it@"a"],", ",it@"M","] defines ",it@"\[Psi]"," to be a spinor field on the manifold ",it@"M"," and the spin bundle associated to the index ",-it@"a",". The conjugate spinor ",it@"\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)"," is automatically defined, with name ",it@"bar\[Psi]","."},{"DefSpinor[",it@"\[Psi]"[-it@"a"],", ",it@"M",", ",it@"sym","] defines ",it@"\[Psi]"," to be a spinor field with symmetry ",it@"sym","."},{"DefSpinor[",it@"\[Psi]"[it@"b",-it@"a"],", ",it@"M","] defines ",it@"\[Psi]"," to be a spinor field valued in the inner bundle associated to the index ",it@"b","."}];
SpinorType::usage=usagerow[{"SpinorType is an option for DefSpinor that specifies the type of spinor. By default, it is Majorana."}];
Majorana::usage=usagerow[{"Majorana is a value for the option SpinorType of DefSpinor."}];
Dirac::usage=usagerow[{"Dirac is a value for the option SpinorType of DefSpinor."}];
Conjugate::usage=Conjugate::usage<>"\n"<>usagerow[{"Conjugate is also an option for DefSpinor that specifies if the roles of spinor and conjugate spinor should be switched."}];
MessageName[Evaluate@Symbol["UndefSpinor"],"usage"]=usagerow[{"UndefSpinor[",it@"\[Psi]","] undefines ",it@"\[Psi]"," and the conjugate spinor ",it@"\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)","."}];
];
DefEvenSpinor::usage=usagerows[{"DefEvenSpinor[",it@"\[Psi]"[-it@"a"],", ",it@"M","] defines ",it@"\[Psi]"," to be a Grassmann-even spinor field on the manifold ",it@"M"," and the spin bundle associated to the index ",-it@"a",". The conjugate spinor ",it@"\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)"," is automatically defined, with name ",it@"bar\[Psi]","."},{"DefEvenSpinor[",it@"\[Psi]"[-it@"a"],", ",it@"M",", ",it@"sym","] defines ",it@"\[Psi]"," to be a Grassmann-even spinor field with symmetry ",it@"sym","."},{"DefEvenSpinor[",it@"\[Psi]"[it@"b",-it@"a"],", ",it@"M","] defines ",it@"\[Psi]"," to be a Grassmann-even spinor field valued in the inner bundle associated to the index ",it@"b","."}];
DefOddSpinor::usage=usagerows[{"DefOddSpinor[",it@"\[Psi]"[-it@"a"],", ",it@"M","] defines ",it@"\[Psi]"," to be a Grassmann-odd spinor field on the manifold ",it@"M"," and the spin bundle associated to the index ",-it@"a",". The conjugate spinor ",it@"\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)"," is automatically defined, with name ",it@"bar\[Psi]","."},{"DefOddSpinor[",it@"\[Psi]"[-it@"a"],", ",it@"M",", ",it@"sym","] defines ",it@"\[Psi]"," to be a Grassmann-odd spinor field with symmetry ",it@"sym","."},{"DefOddSpinor[",it@"\[Psi]"[it@"b",-it@"a"],", ",it@"M","] defines ",it@"\[Psi]"," to be a Grassmann-odd spinor field valued in the inner bundle associated to the index ",it@"b","."}];
ConjugateSpinor::usage=usagerow[{"ConjugateSpinor[",it@"\[Psi]","] returns ",it@"\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)",", and ConjugateSpinor[",it@"bar\[Psi]","] returns ",it@"\[Psi]","."}];
SpinScalar::usage=usagerow[{"SpinScalar[",it@"expr","] gives True if ",it@"expr"," (given in pseudo index-free notation) is a spin bundle scalar (i.e., all indices with values in a spin bundle can be contracted), and False otherwise."}];


(* ::Input::Initialization:: *)
$SpinorFlipSigns::usage=usagerow[{"$SpinorFlipSigns is a table of signs appearing in the Majorana flip relations."}];
SignOfGammaMatrix::usage=usagerow[{"SignOfGammaMatrix[",it@"\[Gamma]","] returns the sign needed for the generalized \[Gamma] matrix ",it@"\[Gamma]"," appearing in the Majorana flip relations."}];
FindSpinChain::usage=usagerow[{"FindSpinChain[",it@"expr",",",it@"start","[",it@"inds","]] returns a list of spinors and \[Gamma] matrices appearing within ",it@"expr"," whose indices are contracted with each other (spin chain). The chain starts with ",it@"start"[it@"inds"],", which must be a (conjugate) spinor appearing in ",it@"expr","."}];
FlipSpinChain::usage=usagerow[{"FlipSpinChain[",it@"expr",",",it@"chain","] returns ",it@"expr"," with the spin chain ",it@"chain"," flipped using the Majorana flip relations."}];
FlipSpinor::usage=usagerows[{"FlipSpinor[",it@"expr","] returns ",it@"expr"," with a spinor bilinear flipped using the Majorana flip relations. ",it@"expr"," must contain a single spinor bilinear."},{"FlipSpinor[",it@"expr",",",it@"\[Psi]","] returns ",it@"expr"," with a spinor bilinear flipped using the Majorana flip relations. ",it@"expr"," must contain a single bilinear formed with the spinor ",it@"\[Psi]","."},{"FlipSpinor[",it@"expr",",",it@Subscript["\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)",1],",",it@Subscript["\[Psi]",2],"] returns ",it@"expr"," with a spinor bilinear flipped using the Majorana flip relations. ",it@"expr"," must contain a single bilinear formed with the spinors ",it@Subscript["\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)",1]," and ",it@Subscript["\[Psi]",2],"."}];
FlipSpinorsToConjugateAmount::usage=usagerow[{"FlipSpinorsToConjugateAmount[",it@"expr",",",it@"\[Psi]",",",it@"count","] returns ",it@"expr"," with spinor bilinears formed with the spinor ",it@"\[Psi]"," flipped using the Majorana flip relations until ",it@"count"," conjugate spinors ",it@"\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)"," remain."}];
SortSpinor::usage=usagerows[{"SortSpinor[",it@"expr",",",it@"\[Psi]"->it@"\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)","] returns ",it@"expr"," with all bilinears formed with the spinor ",it@"\[Psi]"," flipped using the Majorana flip relations. The spinor ",it@"\[Psi]"," and its conjugate ",it@"\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)"," can be exchanged."},{"SortSpinor[",it@"expr",", {",it@Subscript["\[Psi]",1]->it@Subscript["\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)",1],"\[Ellipsis]}] returns ",it@"expr"," with all bilinears formed with the spinors ",it@Subscript["\[Psi]",1],",\[Ellipsis] flipped using the Majorana flip relations. The spinors ",it@Subscript["\[Psi]","i"]," and their conjugates ",it@Subscript["\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)","i"]," can be exchanged."}];
SpinorFlipSymmetrize::usage=usagerow[{"SpinorFlipSymmetrize[",it@"expr","] returns ",it@"expr"," with all spinor bilinears symmetrized using the Majorana flip relations."}];
FierzExpand::usage=usagerow[{"FierzExpand[",it@Subscript["\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)",1][Subscript["inds",1]],",",it@Subscript["\[Psi]",2][Subscript["inds",2]],"] expands the tensor product ",it@Subscript["\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)",1][Subscript["inds",1]],it@Subscript["\[Psi]",2][Subscript["inds",2]]," in the basis of generalized \[Gamma] matrices (Fierz rearrangement). Both spinors may have covariant derivatives acting on them."}];


(* ::Input::Initialization:: *)
IrreducibleSpinTensor::usage=usagerow[{"IrreducibleSpinTensor[",it@"\[Psi]",",",it@"n",",",it@"rep","] returns the irreducible tensor of the Lorentz group corresponding to the representation ",it@"rep"," appearing in the decomposition of the tensor product of ",it@"n"," copies of the spinor ",it@"\[Psi]","."}];
IrreducibleSpinTensorQ::usage=usagerow[{"IrreducibleSpinTensorQ[",it@"expr","] gives True if ",it@"expr"," is an irreducible tensor of the Lorentz group for some representation, and False otherwise."}];
ExpandIrreducibleSpinTensor::usage=usagerow[{"ExpandIrreducibleSpinTensor[",it@"tens","[",it@"\[Psi]",",\[Ellipsis]][",it@"inds","]] expands the irreducible tensor ",it@"tens"," into a sum of products of spinors ",it@"\[Psi]"," with the right symmetries."}];
ExpandIrreducibleSpinTensors::usage=usagerow[{"ExpandIrreducibleSpinTensors[",it@"expr","] expands all irreducible tensors of the Lorentz group within ",it@"expr"," into a sum of products of spinors with the right symmetries."}];
IrreducibleSpinDecompose::usage=usagerow[{"IrreducibleSpinDecompose[",it@"expr",",",it@"\[Psi]","] decomposes all products of spinors ",it@"\[Psi]"," within ",it@"expr"," into sums of irreducible representations of the Lorentz group."}];
IrreducibleSpinProject::usage=usagerow[{"IrreducibleSpinProject[",it@"expr",",",it@"\[Psi]","] projects all irreducible tensors of the Lorentz group within ",it@"expr"," depending on the spinor ",it@"\[Psi]"," onto their Young tableaux. This includes their products with \[Gamma] matrices, and induced symmetries if the spinor ",it@"\[Psi]"," depends on inner bundles."}];


(* ::Input::Initialization:: *)
$Gradings::usage=usagerow[{"$Gradings is a global variable storing the list of all currently defined gradings."}];
DefGrading::usage=usagerows[{"DefGrading[",it@"grad","] defines the grading ",it@"grad","."},{"DefGrading[{",it@Subscript["grad",1],"\[Ellipsis]}] defines the gradings ",it@Subscript["grad",1],",\[Ellipsis]"}];
SumGrading::usage=usagerow[{"SumGrading is an option for DefGrading that specifies a function that determines the grading of a sum. By default it is Undefined&."}];
ZeroGrading::usage=usagerow[{"ZeroGrading is an option for DefGrading that specifies the grading of 0. By default it is Undefined."}];
UndefGrading::usage=usagerow[{"UndefGrading[",it@"grad","] undefines ",it@"grad","."}];
SetGrading::usage=usagerows[{"SetGrading[",it@"T",",",it@"grad","\[Rule]",it@"val","] sets the grading ",it@"grad"," of the tensor or spinor ",it@"T"," to the value ",it@"val","."},{"SetGrading[{",it@Subscript["T",1],",",it@Subscript["T",2],"\[Ellipsis]}",it@"grad","\[Rule]",it@"val","] sets the grading of all the tensors ",it@Subscript["T","i"],"."},{"SetGrading[",it@"T",",{",it@Subscript["grad",1],"\[Rule]",it@Subscript["val",1],",",it@Subscript["grad",2],"\[Rule]",it@Subscript["val",2],"\[Ellipsis]}] sets all gradings ",it@Subscript["grad","i"]," to their respective values ",it@Subscript["val","i"],"."}];


(* ::Input::Initialization:: *)
LeftVarD::usage=usagerows[{"LeftVarD[",it@"T","[",it@"inds","]][",it@"expr","] returns the left variational derivative of ",it@"expr"," with respect to the tensor or spinor field ",it@"T","[",it@"inds","]."},{"LeftVarD[",it@"T","[",it@"inds","],",it@"covd","][",it@"expr","] returns the left variational derivative of ",it@"expr"," with respect to the tensor or spinor field ",it@"T","[",it@"inds","]. Integration by parts uses the covariant derivative ",it@"covd"," instead of the partial derivative PD."}];
RightVarD::usage=usagerows[{"RightVarD[",it@"T","[",it@"inds","]][",it@"expr","] returns the right variational derivative of ",it@"expr"," with respect to the tensor or spinor field ",it@"T","[",it@"inds","]."},{"RightVarD[",it@"T","[",it@"inds","],",it@"covd","][",it@"expr","] returns the right variational derivative of ",it@"expr"," with respect to the tensor or spinor field ",it@"T","[",it@"inds","]. Integration by parts uses the covariant derivative ",it@"covd"," instead of the partial derivative PD."}];


(* ::Input::Initialization:: *)
FindAllContractions::usage=usagerows[{"FindAllContractions[",it@"expr","] returns a list of all possible full contractions of ",it@"expr"," over its free indices. Extending AllContractions, this function also works if the tensors within ",it@"expr"," depend on more than one bundle. ",it@"expr","can be given in pseudo index-free notation."},{"FindAllContractions[",it@"expr",", {",it@"a",",",it@"b",",\[Ellipsis]}] returns a list of all possible full contractions of ",it@"expr"," that have ",it@"a",",",it@"b","\[Ellipsis] as free indices."},{"FindAllContractions[",it@"expr",", {",it@"a",",",it@"b",",\[Ellipsis]},",it@"sym","] returns a list of all possible full contractions of ",it@"expr"," with the symmetry ",it@"sym"," imposed on the free indices ",it@"a",",",it@"b","\[Ellipsis]"}];
SymmetrizeMethod::usage=SymmetrizeMethod::usage<>"\n"<>usagerow[{"SymmetrizeMethod is also an option for FindAllContractions that specifies a function to symmetrize the free indices. By default, it is ImposeSymmetry."}];
AuxiliaryTensor::usage=AuxiliaryTensor::usage<>"\n"<>usagerow[{"AuxiliaryTensor is also an option for FindAllContractions that specifies the name of the auxiliary tensor used for the free indices."}];
Parallelization::usage=Parallelization::usage<>"\n"<>usagerow[{"Parallelization is also an option for FindAllContractions that specifies whether contractions should be calculated in parallel."}];
GenerateMonomials::usage=usagerow[{"GenerateMonomials[",it@"fields",",",it@"invtens","] returns a list of all monomials that can be formed from the fields ",it@"fields",", their covariant derivatives, and the invariant tensors ",it@"invtens","."}];
GenerateMonomialsByGrading::usage=usagerow[{"GenerateMonomialsByGrading[",it@"fields",",",it@"invtens",",",it@"grad"->it@"n","] returns a list of all monomials that can be formed from the fields ",it@"fields",", their covariant derivatives, and the invariant tensors ",it@"invtens",", restricted to the value ",it@"n"," for the grading ",it@"grad","."}];
FreeIndices::usage=usagerow[{"FreeIndices is an option for GenerateMonomials and GenerateMonomialsByGrading that specifies a list of free (uncontracted) indices that the returned monomials should have. By default, it is an empty list."}];
Constraint::usage=usagerow[{"Constraint is an option for GenerateMonomials and GenerateMonomialsByGrading that specifies the constraint function, a function returning True if its argument should be added to the list of monomials and False otherwise. By default, it is given by True& (i.e., no constraint)."}];
Replacements::usage=usagerow[{"Replacements is an option for GenerateMonomials and GenerateMonomialsByGrading that specifies a list of replacements to be made after contracting free indices in each monomial. By default, it is an empty list."}];
MaxNumberOfFields::usage=usagerow[{"MaxNumberOfFields is an option for GenerateMonomials and GenerateMonomialsByGrading that specifies the maximum number of fields of each type that can appear in an monomial. It can be an integer, or a list of integers specifying the maximum number for each field. By default, it is Infinity for GenerateMonomialsByGrading and 5 for GenerateMonomials."}];
MaxNumberOfInvTensors::usage=usagerow[{"MaxNumberOfInvTensors is an option for GenerateMonomials and GenerateMonomialsByGrading that specifies the maximum number of invariant tensors of each type that can appear in an monomial. It can be an integer, or a list of integers specifying the maximum number for each tensor. By default, it is Infinity for GenerateMonomialsByGrading and 1 for GenerateMonomials."}];
MaxNumberOfDerivatives::usage=usagerow[{"MaxNumberOfDerivatives is an option for GenerateMonomials and GenerateMonomialsByGrading that specifies the maximum number of derivatives that can be applied to a field. It can be an integer, or a list of integers specifying the maximum number for each field. By default, it is Infinity for GenerateMonomialsByGrading and 3 for GenerateMonomials."}];
IndexFree::usage=IndexFree::usage<>"\n"<>usagerow[{"IndexFree is also an option for GenerateMonomials and GenerateMonomialsByGrading that specifies if the list of monomials should returned in pseudo index-free notation. By default, it is False."}];
FilterGammaMatrices::usage=usagerow[{"FilterGammaMatrices is an option for GenerateMonomialsByGrading that specifies whether spinor bilinears containing more than one generalized \[Gamma] matrix should be dropped. By default, it is True."}];


(* ::Input::Initialization:: *)
DefOddDifferential::usage=usagerow[{"DefOddDifferential[",it@"brst","] defines a Grassmann-odd differential ",it@"brst"," that commutes with covariant derivatives. The BRST differential BRST is predefined."}];
BRST::usage=usagerow[{"BRST[",it@"expr","] returns the BRST differential applied to ",it@"expr",". BRST transformations can be defined using F/:BRST[F[inds]]^:=G[inds]."}];
BRSTWeightInequalities::usage=usagerows[{"BRSTWeightInequalities[{",it@Subscript["field",1],",",it@Subscript["field",2],",\[Ellipsis]},",it@"brst",",",it@"weight","] returns a list with inequalities that the weight function ",it@"weight"," has to fulfill to be an admissible filtration for the BRST operator ",it@"brst"," applied to the fields ",it@Subscript["field",1],",",it@Subscript["field",2],",\[Ellipsis]"},{"BRSTWeightInequalities[{",it@Subscript["field",1],",",it@Subscript["field",2],"\[Ellipsis]},",it@"brst",",",it@"weight",",False] does not apply the Reduce function to the obtained system of inequalities before returning it."}];
FindBRSTWeights::usage=usagerow[{"FindBRSTWeights[{",it@Subscript["field",1],",",it@Subscript["field",2],",\[Ellipsis]},",it@"brst",",",it@"maxweight","] returns a list of all weights admissible for filtrations of the BRST differential ",it@"brst", " applied to the fields ",it@Subscript["field",1],",",it@Subscript["field",2],",\[Ellipsis], with the maximum weight of each field restricted to be \[LessEqual]",it@"maxweight","."}];
CheckFiltration::usage=usagerows[{"CheckFiltration[{",it@Subscript["field",1],",",it@Subscript["field",2],",\[Ellipsis]}, {",it@Subscript["w",1],",",it@Subscript["w",2],",\[Ellipsis]},",it@"brst","] displays a table of the lowest-order terms of the BRST differential ",it@"brst"," applied to the fields ",it@Subscript["field",1],",",it@Subscript["field",2],",\[Ellipsis] and filtrated according to the weights ",it@Subscript["w",1],",",it@Subscript["w",2],",\[Ellipsis]","CheckFiltration[{",it@Subscript["field",1]->it@Subscript["w",1],",",it@Subscript["field",2]->it@Subscript["w",2],",\[Ellipsis]},",it@"brst","] displays a table of the lowest-order terms of the BRST differential ",it@"brst"," applied to the fields ",it@Subscript["field",1],",",it@Subscript["field",2],",\[Ellipsis] and filtrated according to the weights ",it@Subscript["w",1],",",it@Subscript["w",2],",\[Ellipsis]"}];
Display::usage=Display::usage<>"\n"<>usagerow[{"Display is also an option for CheckFiltration with values IndexFree and Full that specifies how the table entries should be displayed."}];
Filtrate::usage=usagerows[{"Filtrate[{",it@Subscript["field",1],",",it@Subscript["field",2],"\[Ellipsis]}, {",it@Subscript["w",1],",",it@Subscript["w",2],",\[Ellipsis]},",it@"brst"->it@"brst0","] defines rules for the differential ",it@"brst0"," such that it acts as the lowest-order terms of the BRST differential ",it@"brst"," applied to the fields ",it@Subscript["field",1],",",it@Subscript["field",2],",\[Ellipsis] and filtrated according to the weights ",it@Subscript["w",1],",",it@Subscript["w",2],",\[Ellipsis]"},{"Filtrate[{",it@Subscript["field",1]->it@Subscript["w",1],",",it@Subscript["field",2]->it@Subscript["w",2],",\[Ellipsis]},",it@"brst"->it@"brst0","] defines rules for the differential ",it@"brst0"," such that it acts as the lowest-order terms of the BRST differential ",it@"brst"," applied to the fields ",it@Subscript["field",1],",",it@Subscript["field",2],",\[Ellipsis] and filtrated according to the weights ",it@Subscript["w",1],",",it@Subscript["w",2],",\[Ellipsis]"}];
RemoveFiltration::usage=usagerows[{"RemoveFiltration[",it@"brst0","] removes the rules defined for the differential ",it@"brst0"," defined by Filtrate."}];


(* ::Input::Initialization:: *)
CohomologyFromAnsatz::usage=usagerow[{"CohomologyFromAnsatz[",it@"brst",",",it@"ansatzcc",",",it@"brstb",",",it@"ansatzcb","] returns a list of representatives of elements of the cohomology Ker(",it@"brst",")/Im(",it@"brstb","). For the BRST cohomology H(s), one needs to take ",it@"brst","=",it@"brstb","=BRST. A list of possible elements (cocycles) must be given as ",it@"ansatzcc",", and a list of possible exact elements (coboundaries) as ",it@"ansatzcb",". Both lists could be calculated using GenerateMonomials or GenerateMonomialsByGrading."}];
RelativeCohomologyFromAnsatz::usage=usagerow[{"RelativeCohomologyFromAnsatz[",it@"brst",",",it@"ansatzcc",",",it@"d",",",it@"ansatzd",",",it@"brstb",",",it@"ansatzcb",",",it@"db",",",it@"ansatzdb","] returns a list of representatives of elements of the relative cohomology Ker(",it@"brst","|",it@"d",")/Im(",it@"brstb","|",it@"db","). For the relative BRST cohomology H(s|d), one needs to take ",it@"brst","=",it@"brstb","=BRST, and ",it@"d","=",it@"db","=CD[-a]. A list of possible elements (cocycles) must be given as ",it@"ansatzcc"," and ",it@"ansatzd",", and a list of possible exact elements (coboundaries) as ",it@"ansatzcb"," and ",it@"ansatzdb",". All lists could be calculated using GenerateMonomials or GenerateMonomialsByGrading."}];
CanonicalizeMethod::usage=usagerow[{"CanonicalizeMethod is an option for CohomologyFromAnsatz and RelativeCohomologyFromAnsatz that specifies the function applied to an expression after the differential has acted, to obtain a canonical form. By default, it is given by CollectTensors[ReduceInvariantTraceTensors[ContractMetric[SymmetrizeCovDs[Expand[#]]]&."}];
SimplifyMethod::usage=usagerow[{"SimplifyMethod is an option for CohomologyFromAnsatz and RelativeCohomologyFromAnsatz that specifies the function applied to representatives of elements of the cohomology before they are returned. By default, it is given by Identity (i.e., no transformation)."}];


(* ::Input::Initialization:: *)
(****************************** 1.6 Error messages ******************************)


(* ::Input::Initialization:: *)
InvariantTraceTensor::sym1="A symmetry can only be specified for n=3, but n=`1` was given.";
InvariantTraceTensor::sym2="The symmetry specification must be either Symmetric or Antisymmetric, but `1` was given.";
IrreducibleSpinTensor::wrongdim="Irreducible tensors of the Lorentz group are only implemented for 4 dimensions, but spin bundle has dimension `1` and tangent bundle has dimension `2`.";
IrreducibleSpinTensor::toomanyinds="Irreducible tensors of the Lorentz group are only implemented for at most one Lie algebra index, but spinor has `1` Lie algebra indices.";
IrreducibleSpinTensor::nolie="Lie bundle of the spinor cannot be the tangent bundle, Rarita-Schwinger fields are not implemented yet.";
IrreducibleSpinTensor::nomajorana="Only Majorana spinors are implemented so far.";
IrreducibleSpinTensor::invalidrep="`1` is not a valid irreducible representation for the given spinor and multiplicity.";
IrreducibleSpinTensor::notimpl="The requested irreducible tensors are not implemented yet.";
SplitGammaMatrix::nogamma="`1` is not a generalized \[Gamma] matrix.";
DualGammaMatrix::wronggamma="Cannot dualise \!\(\*SuperscriptBox[\(\[Gamma]\), \(0\)]\).";
EpsilonGammaReduce::wrongdim="Reduction of \[Epsilon] tensors and \[Gamma] matrices is only implemented for integer dimensions, but tangent bundle has dimension `1`.";
EpsilonYoungProject::wrongdim="Young projection of \[Epsilon] tensors is only implemented for 4 dimensions, but tangent bundle has dimension `1`.";
If[SpinorsPkgLoaded&&SpinorsKeepDefs,
(* FieldsX functions are renamed *)
DefGenSpinor::nomanifold="No manifold found in `1`.";
DefGenSpinor::majoranawrongdim="Majorana spinors only exist ist d=2,3,4 (mod 8) dimensions, but `1` has dimension `2`.";
,
(* Roundabout construction to avoid introducing the symbols if we don't need them (leaky evaluation of If) *)
MessageName[Evaluate@Symbol["DefSpinor"],"nomanifold"]="No manifold found in `1`.";
MessageName[Evaluate@Symbol["DefSpinor"],"majoranawrongdim"]="Majorana spinors only exist ist d=2,3,4 (mod 8) dimensions, but `1` has dimension `2`.";
];
FlipSpinor::toomany="Only `3` `1` allowed, but found `2`.";
FlipSpinorsToConjugateAmount::amount="Only `3` `1` found in expression, but `4` `2` should be obtained.";
FierzExpand::diffbundles="Spinors must be defined on the same spin bundle, but found two different bundles `1` and `2`.";


(* ::Input::Initialization:: *)
$ContextPath=DeleteCases[$ContextPath,"xAct`FieldsX`Private`"];


(* ::Input::Initialization:: *)
(****************************** 1.7 Begin private ******************************)

Begin["`Private`"];


(* ::Input::Initialization:: *)
(****************************** 2. Main code for FieldsX ******************************)


(* ::Input::Initialization:: *)
(****************************** 2.0 Internal functions and initializations ******************************)


(* ::Input::Initialization:: *)
SetAttributes[inject1,HoldFirst];
Quiet[inject1[expr_,(Rule|RuleDelayed)[var_Symbol,values:Verbatim[Sequence][__]]]:=Replace[Unevaluated[values],Sequence[var__]:>expr];
inject1[expr_,(Rule|RuleDelayed)[var_Symbol,value_]]:=Replace[Unevaluated[value],var_:>expr],{RuleDelayed::rhs}];
SetAttributes[inject,HoldAll];
inject[rules_,expr_]:=Internal`InheritedBlock[{Rule,RuleDelayed},SetAttributes[{Rule,RuleDelayed},HoldFirst];
ReleaseHold@Fold[inject1,HoldComplete[expr],rules]];


(* ::Input::Initialization:: *)
(CM:xAct`xTensor`Private`ContractMetric1[{od_,aud_},{metric_,nv_}])[rest_. prod_?ProductQ[left___,der_?FirstDerQ[expr_],right___]met:metric_[b_,c_]]:=
Module[{dm=der[met],result},
If[(od||dm===0)&&xAct`xTensor`Private`differentexpressionsQ[result=CM[expr met],{expr,met}],
CM[rest prod[left,der[result],right]]-CM[rest prod[left,dm,expr,right]],
CM[rest met]prod[left,der[expr],right]]
]/;(ScalarsOfProduct[prod][metric[b,c]]&&MemberQ[FindFreeIndices[expr],ChangeIndex[c]|ChangeIndex[b]]&&Head[expr]=!=metric);


(* ::Input::Initialization:: *)
(CM:xAct`xTensor`Private`ContractMetric1[{od_,aud_},{metric_,nv_}])[rest_. prod_?ProductQ[left___,covd_?CovDQ[i1___,a_,i2___][expr_],right___]metric_[b_,c_]]:=xAct`xTensor`Private`SMP[metric,c,a]CM[rest prod[left,covd[i1,b,i2][expr],right]]/;(ScalarsOfProduct[prod][metric[b,c]]&&PairQ[c,a]&&(aud||DownIndexQ[b])&&xAct`xTensor`Private`PRJ[nv,covd,metric]);
(CM:xAct`xTensor`Private`ContractMetric1[{od_,aud_},{metric_,nv_}])[rest_. prod_?ProductQ[left___,covd_?CovDQ[i1___,a_,i2___][expr_],right___]metric_[b_,c_]]:=xAct`xTensor`Private`SMP[metric,a,b]CM[rest prod[left,covd[i1,c,i2][expr],right]]/;(ScalarsOfProduct[prod][metric[b,c]]&&PairQ[a,b]&&(aud||DownIndexQ[c])&&xAct`xTensor`Private`PRJ[nv,covd,metric]);


(* ::Input::Initialization:: *)
(CM:xAct`xTensor`Private`ContractMetric1[{od_,aud_},{metric_,nv_}])[rest_. der_?CovDQ[inds___][expr_]met:metric_[b_,c_]]:=
Module[{result},
If[xAct`xTensor`Private`differentexpressionsQ[result=CM[expr met],{expr,met}],
CM[rest der[inds][result]],
CM[rest met]der[inds][expr]]
]/;(der[inds][metric[b,c]]===0&MemberQ[FindFreeIndices[expr],ChangeIndex[c]|ChangeIndex[b]]&&Head[expr]=!=metric);


(* ::Input::Initialization:: *)
Unprotect[Grade];
Grade[der_?CovDQ[inds___][expr_],prod_?GradedProductQ]:=Grade[expr,prod]+xAct`xTensor`Private`GradeOfDer[der[inds],prod];
Protect[Grade];


(* ::Input::Initialization:: *)
xTension["FieldsX",UndefTensor,"Beginning"]:=Function[$InvariantTraceTensors=DeleteCases[$InvariantTraceTensors,#];$GammaMatrices=DeleteCases[$GammaMatrices,#];];


(* ::Input::Initialization:: *)
xAct`xCore`Private`setargs[f_,0,{2,4}]:=f[]:=Message[f::argt,f,0,2,4];
xAct`xCore`Private`setargs[f_,1,{2,4}]:=f[_]:=Message[f::argt,f,1,2,4];
xAct`xCore`Private`setargs[f_,Infinity,{2,4}]:=f[_,_,_,_,x__]:=Message[f::argt,f,4+Length[{x}],2,4];
SetNumberOfArguments[f_,{2,4}]:=(xAct`xCore`Private`setargs[f,0,{2,4}];xAct`xCore`Private`setargs[f,1,{2,4}];xAct`xCore`Private`setargs[f,Infinity,{2,4}];)


(* ::Input::Initialization:: *)
(****************************** 2.1 Helper functions ******************************)


(* ::Input::Initialization:: *)
DummiesIn[bundle_?VBundleQ,k_Integer]:=Nest[Append[#,DummyIn[bundle]]&,{},k];
SetNumberOfArguments[DummiesIn,2];
Protect[DummiesIn];


(* ::Input::Initialization:: *)
TensorCount[IndexFree[expr___],t_?xTensorQ]:=TensorCount[IndexFree[expr],t,True];
TensorCount[IndexFree[Verbatim[Plus][expr___]],t_?xTensorQ,ders_?BooleanQ]:=Map[TensorCount[IndexFree[#],t,ders]&,Plus[expr]];
TensorCount[IndexFree[Verbatim[Times][expr___]],t_?xTensorQ,ders_?BooleanQ]:=Plus@@Map[TensorCount[IndexFree[#],t,ders]&,List[expr]];
TensorCount[IndexFree[x_^y_],t_?xTensorQ,ders_?BooleanQ]:=y TensorCount[IndexFree[x],t,ders];
TensorCount[IndexFree[cd_?CovDQ[expr_]],t_?xTensorQ,True]:=TensorCount[IndexFree[expr],t,True];
TensorCount[IndexFree[cd_?CovDQ[expr_]],t_?xTensorQ,False]:=0;
TensorCount[IndexFree[t1_?xTensorQ],t_?xTensorQ,ders_?BooleanQ]:=If[t1===t,1,0];
TensorCount[IndexFree[x_?ConstantQ],t_?xTensorQ,ders_?BooleanQ]:=0;


(* ::Input::Initialization:: *)
TensorCount[expr_,t_?xTensorQ]:=TensorCount[expr,t,True];
TensorCount[Verbatim[Plus][expr___],t_?xTensorQ,ders_?BooleanQ]:=Map[TensorCount[#,t,ders]&,Plus[expr]];
TensorCount[Verbatim[Times][expr___],t_?xTensorQ,ders_?BooleanQ]:=Plus@@Map[TensorCount[#,t,ders]&,List[expr]];
TensorCount[Verbatim[CenterDot][expr___],t_?xTensorQ,ders_?BooleanQ]:=Plus@@Map[TensorCount[#,t,ders]&,List[expr]];
TensorCount[cd_?CovDQ[inds__][expr_],t_?xTensorQ,True]:=TensorCount[expr,t,True];
TensorCount[cd_?CovDQ[inds__][expr_],t_?xTensorQ,False]:=0;
TensorCount[t1_?xTensorQ[inds___],t_?xTensorQ,ders_?BooleanQ]:=If[t1===t,1,0];
TensorCount[x_?ConstantQ,t_?xTensorQ,ders_?BooleanQ]:=0;
TensorCount[t1_?xTensorQ[]^y_,t_?xTensorQ,ders_?BooleanQ]:=y TensorCount[t1[],t,ders];
(*TensorCount[h_?InertHeadQ[expr_],t_?xTensorQ,ders_?BooleanQ]:=TensorCount[expr,t,ders];*)
SetNumberOfArguments[TensorCount,{2,3}];
Protect[TensorCount];


(* ::Input::Initialization:: *)
AllTensors[IndexFree[expr_]]:=Tally[AllTensors1[expr]];
AllTensors1[Verbatim[Plus][expr___]]:=Flatten@Map[AllTensors1,List[expr]];
AllTensors1[Verbatim[Times][expr___]]:=Flatten@Map[AllTensors1,List[expr]];
AllTensors1[x_^k_]:=ConstantArray[AllTensors1[x],k];
AllTensors1[cd_?CovDQ[expr_]]:=AllTensors1[expr];
AllTensors1[t_?xTensorQ]:={t};
AllTensors1[x_?ConstantQ]:=Sequence[];
SetNumberOfArguments[AllTensors,1];
Protect[AllTensors];


(* ::Input::Initialization:: *)
(****************************** 2.2 Inner bundles ******************************)


(* ::Input::Initialization:: *)
Options@DefVBundleWithMetric=Options@DefVBundle;
DefVBundleWithMetric[vb_,man_,dims_,inds_:{__Symbol},metric_,options___]:=Catch@Module[{tangentcovd},
tangentcovd=CovDOfMetric@First@MetricsOfVBundle[Tangent[man]];
If[!CovDQ[tangentcovd],Throw@Message[DefVBundleWithMetric::error,"Cannot define metric on vbundle if tangent bundle has no covariant derivative."]];
If[Length[inds]<2,Throw@Message[DefVBundleWithMetric::error,"Need at least two indices to define the metric."]];
DefVBundle[vb,man,dims,inds,options];
DefTensor[metric[-inds[[1]],-inds[[2]]],man,Symmetric[{1,2}],Master->vb,DefInfo->{"metric of vbundle",""}];
MetricQ[metric]^=True;
xUpAppendTo[MetricsOfVBundle[vb],metric];
VBundleOfMetric[metric]^=vb;
$Metrics=Flatten[{$Metrics,metric}];
InducedFrom[metric]^=Null;
metric[a_Symbol,-b_Symbol]:=delta[a,-b];
metric[-a_Symbol,b_Symbol]:=delta[-a,b];
(* We also need a covariant derivative to make xAct happy. *)
CovDOfMetric[metric]^=tangentcovd;
metric/:tangentcovd[k__][metric[i_,j_]]:=0;
];
SetNumberOfArguments[DefVBundleWithMetric,{5,Infinity}];
Protect[DefVBundleWithMetric];


(* ::Input::Initialization:: *)
$InvariantTraceTensors={};
InvariantTraceTensorQ[_]:=False;


(* ::Input::Initialization:: *)
defInvTrTensor[bundle_,rank_,symdef_]:=Module[{bundlename,tens,inds,pa,sym,cd},
bundlename=SymbolName[bundle];
(* make a nice name *)
tens=Switch[rank,
3,Symbol["Inv"<>bundlename<>If[symdef===Symmetric,"d","f"]],
_,Symbol["Inv"<>bundlename<>ToString[rank]]
];
(* quit if already defined *)
If[xTensorQ[tens],Return[tens]];
(* print nicely *)
pa=Switch[rank,3,If[symdef===Symmetric,"d[","f["]<>bundlename<>"]",_,"tr["<>bundlename<>"]"];
(* get indices *)
inds=GetIndicesOfVBundle[bundle,rank];
(* find symmetry *)
sym=Switch[rank,3,If[symdef===Symmetric,Symmetric[{1,2,3}],Antisymmetric[{1,2,3}]],_,StrongGenSet[Range@rank,GenSet[Cycles[Range@rank]]]];
(* define it *)
DefTensor[tens@@inds,BaseOfVBundle[bundle],sym,PrintAs->pa];
(* covariantly constant *)
cd=CovDOfMetric[First@MetricsOfVBundle[bundle]];
xTagSetDelayed[{Evaluate[tens],Evaluate[cd[___]@tens[___]]},0];
(* add to list *)
AppendTo[$InvariantTraceTensors,tens];
InvariantTraceTensorQ[tens]^:=True;
tens
];


(* ::Input::Initialization:: *)
InvariantTraceTensor[bundle_?VBundleQ,n_Integer?Positive,sym_:Null]:=Catch@Module[{},
If[(sym=!=Null)&&(n=!=3),Throw@Message[InvariantTraceTensor::sym1,n]];
Switch[n,
1,Zero,
2,MetricsOfVBundle[bundle][[{1}]],
3,Switch[sym,Symmetric,defInvTrTensor[bundle,3,Symmetric],Antisymmetric,defInvTrTensor[bundle,3,Antisymmetric],_,Throw@Message[InvariantTraceTensor::sym2,sym]],
_,defInvTrTensor[bundle,n,Null]
]
];
SetNumberOfArguments[InvariantTraceTensor,{2,3}];
Protect[InvariantTraceTensor];


(* ::Input::Initialization:: *)
$StructureConstantSign=I;


(* ::Input::Initialization:: *)
ReduceInvariantTraceTensors[expr_]:=ReduceInvariantTraceTensors[expr,$InvariantTraceTensors];
ReduceInvariantTraceTensors[expr_,tens_Symbol]:=ReduceInvariantTraceTensors[expr,{tens}];
ReduceInvariantTraceTensors[expr_,list_List]:=Module[{tenslist},
(* check that all tensors in the list are indeed invariant tensors *)
tenslist=Select[list,(!MemberQ[$InvariantTraceTensors,#])&];
If[Length[tenslist]>0,Throw@Message[ReduceInvariantTraceTensors::unknown,"invariant tensor",First@tenslist]];
(* find all tensors who appear in the expression *)
tenslist=Select[list,MemberQ[expr,#,{0,Infinity},Heads->True]&];
(* internal function for the replacement *)
RITT[Expand[expr],tenslist]
];
SetNumberOfArguments[ReduceInvariantTraceTensors,{1,2}];
Protect[ReduceInvariantTraceTensors];

RITT[expr_,tenslist_List]:=Module[{tens,invtens,invt,bundle,invf,reps={},i,i1,i2,j1,j2,m},
(* create replacement rules *)
For[i=1,i<=Length[tenslist],i++,
tens=tenslist[[i]];
bundle=First@SlotsOfTensor[tens];
invf=InvariantTraceTensor[bundle,3,Antisymmetric];
(* special cases for f and d due to their symmetry properties at definition time *)
If[SymmetryGroupOfTensor[tens]===StrongGenSet[{1,2,3},GenSet[-Cycles[{1,2}],-Cycles[{2,3}]]],
(* f tensor: we replace f_{ijm} f_{klm} by - 4 {{1,3},{2,4}}_{ijkl} (for $StructureConstantSign=I) *)
invtens=InvariantTraceTensor[bundle,4];
AppendTo[reps,inject[{invt->invtens},tens[i1___,m_,i2___]tens[j1___,-m_,j2___]:>1/$StructureConstantSign(-1)^(1+Length[{i1}]+Length[{j1}])Module[{inds={i1,i2,j1,j2}},
invt@@(inds)-invt@@(inds[[{1,2,4,3}]])-invt@@(inds[[{1,3,4,2}]])+invt@@(inds[[{1,4,3,2}]])]]];
Continue[];
];
If[SymmetryGroupOfTensor[tens]===StrongGenSet[{1,2,3},GenSet[Cycles[{1,2}],Cycles[{2,3}]]],
(* d tensor: we replace d_{ijm} f_{klm} by - 4 I {{1,2},{3},{4}}_{ijkl} (for $StructureConstantSign=I) *)
invtens=InvariantTraceTensor[bundle,4];
AppendTo[reps,inject[{invt->invtens},tens[i1___,m_,i2___]invf[j1___,-m_,j2___]:>I/$StructureConstantSign(-1)^(1+Length[{j1}])Module[{inds={i1,i2,j1,j2}},
invt@@(inds)-invt@@(inds[[{1,2,4,3}]])+invt@@(inds[[{1,3,4,2}]])-invt@@(inds[[{1,4,3,2}]])]]];
AppendTo[reps,inject[{invt->invtens},tens[i1___,-m_,i2___]invf[j1___,m_,j2___]:>I/$StructureConstantSign(-1)^(1+Length[{j1}])Module[{inds={i1,i2,j1,j2}},
invt@@(inds)-invt@@(inds[[{1,2,4,3}]])+invt@@(inds[[{1,3,4,2}]])-invt@@(inds[[{1,4,3,2}]])]]];
Continue[];
];
(* other tensors *)
invtens=InvariantTraceTensor[bundle,Length[SlotsOfTensor[tens]]+1];
AppendTo[reps,inject[{invt->invtens},tens[i1___,m_,i2___]invf[j1___,-m_,j2___]:>1/$StructureConstantSign (-1)^(Length[{j1}])(invt[i1,j1,j2,i2]-invt[i1,Sequence@@Reverse[List[j1,j2]],i2])]];
AppendTo[reps,inject[{invt->invtens},tens[i1___,-m_,i2___]invf[j1___,m_,j2___]:>1/$StructureConstantSign (-1)^(Length[{j1}])(invt[i1,j1,j2,i2]-invt[i1,Sequence@@Reverse[List[j1,j2]],i2])]];
];
reps=Dispatch[reps];
expr/.reps
];


(* ::Input::Initialization:: *)
(****************************** 2.3 Functions extended to work with more than one bundle ******************************)


(* ::Input::Initialization:: *)
Options[BundleSymmetryOf]={Sorted->True,Offset->False};
BundleSymmetryOf[expr_,OptionsPattern[]]:=Module[{i,sym,indslist,indssorted,slotreps,sortedgenset,bundleindscount,symset},
sym=SymmetryOf[expr];
indslist=Function[{#[[1]],#[[2]],VBundleOfIndex[#[[2]]]}]/@sym[[3]];
(* Sort indices by bundle *)
indssorted=SortBy[indslist,Last];
slotreps=Table[Rule[indssorted[[i,1]],xAct`xTensor`Private`slot[i]],{i,1,Length[indssorted]}];
sortedgenset=sym[[4]]/.(slotreps/.{xAct`xTensor`Private`slot[ii_]:>ii});
(* Drop all indices from generating sets which do not belong to the bundle *)
bundleindscount=Function[{#[[1,3]],#[[2]]}]/@Tally[indssorted,(Last@#1===Last@#2)&];
symset=Table[With[{kmin=1+Plus@@(Last/@bundleindscount[[1;;i-1]]),kmax=Plus@@(Last/@bundleindscount[[1;;i]])},{bundleindscount[[i,1]],StrongGenSet[(sortedgenset[[1]]/.{k_Integer:>Sequence[]/;(k<kmin||k>kmax)}),Select[sortedgenset[[2]],Function[!MemberQ[#,k_Integer/;(k<kmin||k>kmax)&&k!=-1,Infinity]]]]}],{i,1,Length[bundleindscount]}];
(* Use offset for the generating set if specified *)
If[TrueQ@OptionValue[Offset],symset=Table[With[{sset=symset[[i]],offset=Plus@@(Last/@bundleindscount[[1;;i-1]])},{sset[[1]],offset,(sset[[2]]/.{k_Integer:>k-offset/;k!=-1})}],{i,1,Length[bundleindscount]}]];
(* Return result *)
indssorted=sym[[3]]/.slotreps;
Symmetry[bundleindscount,(sym[[2]]/.slotreps),If[TrueQ@OptionValue[Sorted],SortBy[indssorted,(First@#)&],indssorted],symset]
];
SetNumberOfArguments[BundleSymmetryOf,{1,Infinity}];
Protect[BundleSymmetryOf];


(* ::Input::Initialization:: *)
(****************************** 2.4 Noncommutative product, Grassmann-even and -odd tensors ******************************)


(* ::Input::Initialization:: *)
DefProduct[CenterDot,
AssociativeProductQ->True,
CommutativityOfProduct->"SuperCommutative",
GradedProductQ->True,
IdentityElementOfProduct->1,
ScalarsOfProduct->(SameQ[Grade[#,CenterDot],0]&),
DefInfo->Null
];
CenterDot/:GradeOfProduct[Times,CenterDot]=0;
CenterDot/:der_?CovDQ[i___][Verbatim[CenterDot][l_,r___]]:=If[FirstDerQ[der[i]],CenterDot[der[i][l],r]+CenterDot[l,der[i][CenterDot[r]]],SymmetrizeCovDs[With[{$AutoSymmetrizeCovDs=False},Symmetrize[Fold[der[#2][#1]&,CenterDot[l,r],{i}],{i}]]]];
CenterDot/:Grade[sum_Plus,CenterDot]:= With[{glist=Union[Mod[Grade[#,CenterDot],2]&/@List@@sum]},If[xAct`xTensor`Private`checkLengthOneGrade[glist],First[glist]]];
Protect[CenterDot];

Unprotect[Dagger];
Dagger[expr_CenterDot]:=Dagger/@Reverse[expr];
Protect[Dagger];


(* ::Input::Initialization:: *)
Parity[expr_]:=Mod[Grade[expr,CenterDot],2];
Protect[Parity];


(* ::Input::Initialization:: *)
TimesToCenterDot[expr_]:=With[{expr2=Expand[expr]},If[Head[expr2]===Times,CenterDot@@expr2,Map[TimesToCenterDot,expr2]]]
Protect[TimesToCenterDot];


(* ::Input::Initialization:: *)
$CenterDotTexSymbol=" ";
xAct`TexAct`Tex[Verbatim[CenterDot][x_,y___]]:=xAct`TexAct`Tex[x]<>xAct`TexAct`Tex[$CenterDotTexSymbol]<>xAct`TexAct`Tex[CenterDot[y]]


(* ::Input::Initialization:: *)
DefOddTensor[tens_,mani_,options:OptionsPattern[{DefTensor}]]:=DefTensor[tens,mani,Flatten[{options,GradeOfTensor->{CenterDot->1}}]];
DefOddTensor[tens_,mani_,sym_,options:OptionsPattern[{DefTensor}]]:=DefTensor[tens,mani,sym,Flatten[{options,GradeOfTensor->{CenterDot->1}}]];
DefEvenTensor[tens_,mani_,options:OptionsPattern[{DefTensor}]]:=DefTensor[tens,mani,Flatten[{options,GradeOfTensor->{CenterDot->0}}]];
DefEvenTensor[tens_,mani_,sym_,options:OptionsPattern[{DefTensor}]]:=DefTensor[tens,mani,sym,Flatten[{options,GradeOfTensor->{CenterDot->0}}]];
SetNumberOfArguments[DefOddTensor,{2,Infinity}];
SetNumberOfArguments[DefEvenTensor,{2,Infinity}];
Protect[DefEvenTensor,DefOddTensor];


(* ::Input::Initialization:: *)
(****************************** 2.5 Frame bundles and spin connections ******************************)


(* ::Input::Initialization:: *)
FrameBundleQ[bundle_?VBundleQ]:=(bundle===Symbol["Frame"<>SymbolName@BaseOfVBundle[bundle]])
FrameBundleQ[_]:=False;
SetNumberOfArguments[FrameBundleQ,1];
Protect[FrameBundleQ];


(* ::Input::Initialization:: *)
Options[DefFrameBundle]={PrintAs->{},ProtectNewSymbol:>$ProtectNewSymbols};
DefFrameBundle[frame_Symbol[-mu_,aa_],eta_Symbol[-a_,-b_],inds_List,OptionsPattern[]]:=Catch@Module[{tbundle,man,met,cd,fbundle,detframe,epsframe,epsinds,pa,nu,rho,c,d,i,j,k,tsym,fsym,ccsym,dsym},
(* check that mu belongs to a valid tangent bundle with metric and that no spin bundle has been defined *)
If[!AbstractIndexQ[mu],Throw@Message[DefFrameBundle::unknown,"abstract index",mu]];
If[!MemberQ[inds,aa],Throw@Message[DefFrameBundle::elmntavl,"index",aa,"indices",inds]];
If[!MemberQ[inds,a],Throw@Message[DefFrameBundle::elmntavl,"index",a,"indices",inds]];
If[!MemberQ[inds,b],Throw@Message[DefFrameBundle::elmntavl,"index",b,"indices",inds]];
tbundle=VBundleOfIndex[mu];
man=BaseOfVBundle[tbundle];
If[Tangent[man]=!=tbundle,Throw@Message[DefFrameBundle::notan,mu]];
If[!MetricEndowedQ[tbundle],Throw@Message[DefFrameBundle::nomet,tbundle]];
If[SpinBundleQ[Symbol["Spin"<>SymbolName[man]]],Throw@Message[DefFrameBundle::error,"Cannot define frame bundle if a spin structure is already defined."]];
(* validate symbols *)
ValidateSymbol[frame];
ValidateSymbolInSession[frame];
detframe=Symbol["Det"<>SymbolName[frame]];
ValidateSymbol@Evaluate[detframe];
ValidateSymbolInSession@Evaluate[detframe];
ValidateSymbol[eta];
ValidateSymbolInSession[eta];
met=First@MetricsOfVBundle[tbundle];
cd=CovDOfMetric[met];
If[xAct`xTensor`Private`FrozenMetricQ[met],Throw@Message[DefFrameBundle::error,"A tangent bundle with frozen metric cannot be used."]];
pa=OptionValue[PrintAs];
If[Head[pa]=!=List,Throw@Message[DefFrameBundle::error,"PrintAs option must be a list with two elements."]];
If[(Length[pa]=!=0)&&(Length[pa]=!=2),Throw@Message[DefFrameBundle::error,"PrintAs option must be a list with two elements."]];
(* define the frame bundle and frame field *)
fbundle=Symbol["Frame"<>SymbolName[man]];
DefVBundleWithMetric[fbundle,man,DimOfVBundle[tbundle],inds,eta,PrintAs->("\[DoubleStruckCapitalF]"<>SymbolName[man])];
xUpSet[SignDetOfMetric[eta],SignDetOfMetric[met]];
DefTensor[frame[-mu,a],man,Master->eta,ProtectNewSymbol->False,DefInfo:>If[$DefInfoQ===False,False,{"frame field",""}],PrintAs->If[Length[pa]>0,pa[[1]],Identity]];
DefTensor[detframe[],man,Master->frame,ProtectNewSymbol->False,WeightOfTensor->AIndex,DefInfo:>If[$DefInfoQ===False,False,{"weight +1 density","Determinant."}],PrintAs->If[Length[pa]>0,pa[[1]],Identity]];
If[Length[pa]>0,
inject[{fsym->eta},PrintAs[fsym]^=pa[[2]]];
];
xTagSet[{fbundle,FrameFieldOfBundle[tbundle,fbundle]},frame];
(* soldering relations *)
xTagSetDelayed[{frame,frame[nu_,c_]frame[rho_,-c_]},met[nu,rho]];
xTagSetDelayed[{frame,frame[nu_,c_]frame[-nu_,d_]},eta[c,d]];
(* epsilon tensor *)
eta/:epsilonOrientation[eta,AIndex]:=$epsilonSign;
epsframe=GiveSymbol[epsilon,eta];
epsinds=GetIndicesOfVBundle[fbundle,If[IntegerQ[DimOfVBundle[fbundle]],DimOfVBundle[fbundle],2]];
DefTensor[epsframe@@epsinds,man,Antisymmetric[Range@Length@epsinds],PrintAs:>GiveOutputString[epsilon,eta],ProtectNewSymbol->False,Master->eta,TensorID->{epsilon,eta}];
If[!IntegerQ[DimOfVBundle[fbundle]],
Evaluate[epsframe]/:SymmetryGroupOfTensor[epsframe[i__]]:=Antisymmetric[Range@Length@i];
Evaluate[epsframe]/:SymmetryGroupOfTensor[epsframe]=.;
Evaluate[epsframe]/:SymmetryGroupOfTensor[epsframe]:=Antisymmetric[Range@DimOfVBundle@fbundle];
];
Evaluate[epsframe]/:epsframe[inds1__]epsframe[inds2__]:=SignDetOfMetric[eta]ExpandGdelta[Gdelta[inds1,inds2]];
(* covariantly constant *)
Evaluate[frame]/:TensorDerivative[frame,cd,i___]:=Zero;
Evaluate[detframe]/:TensorDerivative[detframe,cd,i___]:=Zero;
Evaluate[eta]/:TensorDerivative[eta,cd,i___]:=Zero;
Evaluate[epsframe]/:TensorDerivative[epsframe,cd,i___]:=Zero;
xTagSetDelayed[{frame,cd[i__]@frame[j__]},0];
xTagSetDelayed[{detframe,cd[i__]@detframe[]},0];
xTagSetDelayed[{epsframe,cd[i__]@epsframe[j__]},0];
(* general first derivatives *)
inject[{tsym->tbundle,fsym->fbundle,ccsym->frame},xTagSetDelayed[{ccsym,(d_?FirstDerQ)@ccsym[nu_?UpIndexQ,c_]},With[{r=DummyIn[tsym],e=DummyIn[fsym]},-ccsym[nu,-e]ccsym[r,c]d[ccsym[-r,e]]]]];
inject[{tsym->tbundle,fsym->fbundle,ccsym->frame,dsym->detframe},xTagSetDelayed[{dsym,(d_?FirstDerQ)@dsym[]},With[{r=DummyIn[tsym],e=DummyIn[fsym]},dsym[]ccsym[r,-e]d[ccsym[-r,e]]]]];
(* Perturbation depends on the index structure *)
inject[{tsym->tbundle,fsym->fbundle,ccsym->frame},xAct`xPert`Private`ExpandPerturbation1[Perturbation[ccsym[nu_?UpIndexQ,c_],Optional[order_Integer,1]],options___]:=If[order==0,ccsym[nu,c],ExpandPerturbation[Perturbation[With[{r=DummyIn[tsym],e=DummyIn[fsym]},-ccsym[nu,-e]ccsym[r,c]Perturbation[ccsym[-r,e],1]],order-1],options]]];
inject[{tsym->eta,fsym->fbundle,ccsym->frame},xAct`xPert`Private`ExpandPerturbation1[Perturbation[ccsym[nu_,c_?DownIndexQ],Optional[order_Integer,1]],options___]:=If[order==0,ccsym[nu,c],ExpandPerturbation[Perturbation[With[{e=DummyIn[fsym]},tsym[c,-e]Perturbation[ccsym[nu,e],1]],order-1],options]]];
inject[{tsym->tbundle,fsym->fbundle,ccsym->frame,dsym->detframe},xAct`xPert`Private`ExpandPerturbation1[Perturbation[dsym[],Optional[order_Integer,1]],options___]:=If[order==0,dsym[],ExpandPerturbation[Perturbation[With[{r=DummyIn[tsym],e=DummyIn[fsym]},dsym[]ccsym[r,-e]Perturbation[ccsym[-r,e],1]],order-1],options]]];
Evaluate[eta]/:Perturbation[eta[c_,d_],Optional[order_Integer,1]]:=If[order==0,eta[c,d],0];
Evaluate[epsframe]/:Perturbation[epsframe[inds1__],Optional[order_Integer,1]]:=If[order==0,epsframe[inds1],0];
(* protect symbols *)
If[TrueQ@OptionValue[ProtectNewSymbol],Protect[frame,detframe,eta,epsframe];];
];
SetNumberOfArguments[DefFrameBundle,{3,Infinity}];
Protect[DefFrameBundle];


(* ::Input::Initialization:: *)
UndefFrameBundle[frame_Symbol]:=Catch@Module[{fbundle,sbundle,cd},
If[Length@SlotsOfTensor[frame]=!=2,Throw@Message[UndefFrameBundle::unknown,"frame field",frame]];
fbundle=SlotsOfTensor[frame][[2]];
If[!FrameBundleQ[fbundle],Throw@Message[UndefFrameBundle::unknown,"frame bundle",fbundle]];
(* check that the corresponding spin bundle is undefined, if it exists *)
sbundle=Symbol["Spin"<>SymbolName[BaseOfVBundle[fbundle]]];
If[SpinBundleQ[sbundle],Throw@Message[UndefFrameBundle::error,"Spin bundle "<>ToString@sbundle<>" must be undefined first."]];
(* check that spin connections are undefined *)
If[MemberQ[Map[-Last@SlotsOfTensor[#]&,$SpinConnections],fbundle],Throw@Message[UndefFrameBundle::error,"Spin connection "<>ToString@FirstCase[Map[{#,-Last@SlotsOfTensor[#]}&,$SpinConnections],{cd_,fbundle}->cd]<>" must be undefined first."]];
cd=CovDOfMetric@First@MetricsOfVBundle[fbundle];
(* remove associated symbols from covariant derivative *)
VBundlesOfCovD[cd]^=DeleteCases[VBundlesOfCovD[cd],fbundle];
(* undefine objects *)
UndefVBundle[fbundle];
];


(* ::Input::Initialization:: *)
FrameFieldOfBundle[tb_?VBundleQ,fb_?VBundleQ]:=Catch@Module[{},
If[Tangent[BaseOfVBundle[tb]]=!=tb,Throw@Message[FrameFieldOfBundle::invalid,tb,"tangent bundle"];];
If[!FrameBundleQ[fb],Throw@Message[FrameFieldOfBundle::invalid,fb,"frame bundle"];];
If[BaseOfVBundle[tb]=!=BaseOfVBundle[fb],Throw@Message[FrameFieldOfBundle::error,"Bundles "<>SymbolName[tb]<>" and "<>SymbolName[fb]<>" must have the same base manifold."]];
Return[];
];
FrameFieldOfBundle[_,_]:=Null;
SetNumberOfArguments[FrameFieldOfBundle,2];
Protect[FrameFieldOfBundle];


(* ::Input::Initialization:: *)
CovDOfSpinConnection[_]:=Null;
SetNumberOfArguments[CovDOfSpinConnection,1];
Protect[CovDOfSpinConnection];
$SpinConnections={};


(* ::Input::Initialization:: *)
Options[DefSpinConnection]={PrintAs->Identity,CurvatureRelations->True,ProtectNewSymbol:>$ProtectNewSymbols};
DefSpinConnection[conn_Symbol[-mu_,-a_,-b_],cd_?CovDQ,OptionsPattern[]]:=Catch@Module[{tbundle,fbundle,sbundle,frame,tors,contors,contorscd,riem,ric,ricscal,rpa,nu,rho,achris,fbsym,sbsym,gamsym,tq,tbsym,tsym,frsym},
(* check that mu belongs to a valid tangent bundle with metric and a,b to the corresponding frame bundle *)
If[!AbstractIndexQ[mu],Throw@Message[DefSpinConnection::unknown,"abstract index",mu]];
If[!AbstractIndexQ[a],Throw@Message[DefSpinConnection::unknown,"abstract index",a]];
If[!AbstractIndexQ[b],Throw@Message[DefSpinConnection::unknown,"abstract index",b]];
tbundle=VBundleOfIndex[mu];
fbundle=VBundleOfIndex[a];
If[fbundle=!=VBundleOfIndex[b],Throw@Message[DefMetric::inds,a,b]];
If[First@VBundlesOfCovD[cd]=!=tbundle,Throw@Message[DefSpinConnection::error,"Covariant derivative must be defined on the tangent bundle "<>ToString[tbundle]<>"."]];
frame=FrameFieldOfBundle[tbundle,fbundle];
riem=Symbol["Riemann"<>SymbolName[conn]];
ric=Symbol["Ricci"<>SymbolName[conn]];
ricscal=Symbol["RicciScalar"<>SymbolName[conn]];
(* validate symbols *)
Map[ValidateSymbol,{conn,riem,ric,ricscal}];
Map[ValidateSymbolInSession,{conn,riem,ric,ricscal}];
If[TorsionQ[cd],
tors=Symbol["Torsion"<>SymbolName[conn]];
contors=Symbol["Contortion"<>SymbolName[conn]];
contorscd=Symbol["Contortion"<>SymbolName[cd]];
Map[ValidateSymbol,{tors,contors,contorscd}];
Map[ValidateSymbolInSession,{tors,contors,contorscd}];
];
(* define connection, curvature and possibly torsion *)
nu=DummyIn@tbundle;
rho=DummyIn@tbundle;
rpa=If[OptionValue[PrintAs]===Identity,"R["<>SymbolName[conn]<>"]","R["<>OptionValue[PrintAs]<>"]"];
DefTensor[conn[-mu,-a,-b],BaseOfVBundle@tbundle,Antisymmetric[{2,3}],PrintAs->OptionValue[PrintAs],ProtectNewSymbol->False,DefInfo:>If[$DefInfoQ===False,False,{"spin connection",""}]];
Evaluate[conn]/:CovDOfSpinConnection[conn]=cd;
Evaluate[conn]/:TorsionQ[conn]=TorsionQ[cd];
AppendTo[$SpinConnections,conn];
DefTensor[riem[-mu,-nu,-a,-b],BaseOfVBundle@tbundle,GenSet[-Cycles[{1,2}],-Cycles[{3,4}]],Master->conn,PrintAs->rpa,ProtectNewSymbol->False,DefInfo:>If[$DefInfoQ===False,False,{"Riemann curvature tensor",""}],TensorID->{Riemann,conn}];
DefTensor[ric[-mu,-a],BaseOfVBundle@tbundle,Master->conn,PrintAs->rpa,ProtectNewSymbol->False,DefInfo:>If[$DefInfoQ===False,False,{"Ricci curvature tensor",""}],TensorID->{Ricci,conn}];
DefTensor[ricscal[],BaseOfVBundle@tbundle,Master->conn,PrintAs->rpa,ProtectNewSymbol->False,DefInfo:>If[$DefInfoQ===False,False,{"Ricci curvature scalar",""}],TensorID->{RicciScalar,conn}];
If[TorsionQ[cd],
DefTensor[tors[-mu,-nu,a],BaseOfVBundle@tbundle,GenSet[-Cycles[{1,2}]],Master->conn,PrintAs->If[OptionValue[PrintAs]===Identity,"T["<>SymbolName[conn]<>"]","T["<>OptionValue[PrintAs]<>"]"],ProtectNewSymbol->False,DefInfo:>If[$DefInfoQ===False,False,{"Torsion tensor",""}],TensorID->{Torsion,conn}];
DefTensor[contors[-mu,-nu,-rho],BaseOfVBundle@tbundle,GenSet[-Cycles[{2,3}]],Master->conn,PrintAs->If[OptionValue[PrintAs]===Identity,"K["<>SymbolName[conn]<>"]","K["<>OptionValue[PrintAs]<>"]"],ProtectNewSymbol->False,DefInfo:>If[$DefInfoQ===False,False,{"Contortion tensor",""}],TensorID->{Contortion,conn}];
DefTensor[contorscd[-mu,-nu,-rho],BaseOfVBundle@tbundle,GenSet[-Cycles[{1,2}]],Master->cd,PrintAs->"K["<>SymbolOfCovD[cd][[2]]<>"]",ProtectNewSymbol->False,DefInfo:>If[$DefInfoQ===False,False,{"Contortion tensor",""}],TensorID->{Contortion,cd}];
];
(* christoffel of frame bundle and spin connection *)
xTagSet[{cd,CurvatureQ[cd,fbundle]},True];
VBundlesOfCovD[cd]^=DeleteDuplicates@Join[VBundlesOfCovD[cd],{fbundle}];
If[!xTensorQ[GiveSymbol[AChristoffel,cd]],xAct`xTensor`Private`defcovdFiber[cd,tbundle,fbundle,CurvatureQ[cd],$DefInfoQ]];
inject[{achris->Symbol["AChristoffel"<>SymbolName[cd]],fbsym->fbundle},achris[i_?UpIndexQ,j_?DownIndexQ,k_?DownIndexQ]/;(VBundleOfIndex[i]===fbsym):=conn[j,i,k]];
inject[{achris->Symbol["FRiemann"<>SymbolName[cd]],fbsym->fbundle,gamsym->Symbol["Riemann"<>SymbolName[conn]]},achris[nu_,rho_,i_,j_]/;(VBundleOfIndex[i]===fbsym):=gamsym[nu,rho,i,j]];
(* christoffel of spin connection *)
sbundle=Symbol["Spin"<>SymbolName[BaseOfVBundle@tbundle]];
If[SpinBundleQ[sbundle],
inject[{achris->Symbol["AChristoffel"<>SymbolName[cd]],fbsym->fbundle,sbsym->sbundle,gamsym->GammaMatrix[First@MetricsOfVBundle[fbundle],2]},achris[i_?UpIndexQ,j_?DownIndexQ,k_?DownIndexQ]/;(VBundleOfIndex[i]===sbsym):=With[{aa=DummyIn@fbsym,bb=DummyIn@fbsym},-1/4conn[j,-aa,-bb]gamsym[aa,bb,k,i]]];
];
(* christoffel of levi-civita connection *)
If[TorsionQ[cd],
With[{chrissym=GiveSymbol[Christoffel,cd,LC@MetricOfCovD[cd]]},
If[!xTensorQ[chrissym],xAct`xTensor`Private`defChristoffel[chrissym,{tbundle,tbundle},{Christoffel,cd,LC@MetricOfCovD[cd]}]];
inject[{gamsym->contorscd},chrissym[i_,j_,k_]:=-$TorsionSign gamsym[i,j,k]];
]
];
(* rules for contractions *)
Evaluate[conn]/:CurvatureRelations[conn,Riemann]=MakeRule@Evaluate[{riem[-mu,-nu,-a,-b]frame[mu,a],$RicciSign ric[-nu,-b]},MetricOn->All];
If[OptionValue[CurvatureRelations],
If[$DefInfoQ,Print["** DefSpinConnection: Contractions of Riemann automatically replaced by Ricci."];];
AutomaticRules[riem,CurvatureRelations[conn,Riemann],Verbose->False];
];
Evaluate[conn]/:CurvatureRelations[conn,Ricci]=MakeRule@Evaluate[{ric[-mu,-a]frame[mu,a],ricscal[]},MetricOn->All];
If[OptionValue[CurvatureRelations],
If[$DefInfoQ,Print["** DefSpinConnection: Contractions of Ricci automatically replaced by RicciScalar."];];
AutomaticRules[ric,CurvatureRelations[conn,Ricci],Verbose->False];
];
Evaluate[conn]/:CurvatureRelations[conn]=Join[CurvatureRelations[conn,Riemann],CurvatureRelations[conn,Ricci]];
(* TODO: Riemann Young projections *)
(*inject[{gamsym\[Rule]conn},RiemannYoungProject[expr_,gamsym]:=expr/.RiemannYoungRule[gamsym]];*)
(* rules for variation of curvature tensors *)
inject[{achris->riem,sbsym->cd,gamsym->conn,tq->TorsionQ[cd],tsym->tors,tbsym->tbundle,fbsym->fbundle,frsym->frame},xAct`xPert`Private`ExpandPerturbation1[Perturbation[achris[nu_?DownIndexQ,rho_?DownIndexQ,c_?DownIndexQ,d_?DownIndexQ],Optional[order_Integer,1]],options___]:=If[order==0,achris[nu,rho,c,d],ExpandPerturbation[Perturbation[With[{tau=DummyIn[tbsym],f=DummyIn@fbundle},sbsym[nu]@Perturbation[gamsym[rho,c,d],1]-sbsym[rho]@Perturbation[gamsym[nu,c,d],1]+If[tq,tsym[nu,rho,f]frsym[tau,-f]Perturbation[gamsym[-tau,c,d],1],0]],order-1],options]]];
inject[{achris->ric,tsym->riem,tbsym->tbundle,fbsym->fbundle,frsym->frame},xAct`xPert`Private`ExpandPerturbation1[Perturbation[achris[nu_?DownIndexQ,c_?DownIndexQ],Optional[order_Integer,1]],options___]:=If[order==0,achris[nu,c],ExpandPerturbation[Perturbation[With[{tau=DummyIn[tbsym],f=DummyIn@fbundle},Perturbation[tsym[nu,-tau,c,-f],1]frsym[tau,f]+tsym[nu,-tau,c,-f]Perturbation[frsym[tau,f],1]],order-1],options]]];
inject[{achris->ricscal,tsym->ric,tbsym->tbundle,fbsym->fbundle,frsym->frame},xAct`xPert`Private`ExpandPerturbation1[Perturbation[achris[],Optional[order_Integer,1]],options___]:=If[order==0,achris[],ExpandPerturbation[Perturbation[With[{tau=DummyIn[tbsym],f=DummyIn@fbundle},Perturbation[tsym[-tau,-f],1]frsym[tau,f]+tsym[-tau,-f]Perturbation[frsym[tau,f],1]],order-1],options]]];
(* convert curvature tensors *)
tq={};
inject[{achris->Riemann[cd],tsym->riem,fbsym->fbundle,frsym->frame},AppendTo[tq,achris[i1_,i2_,i3_,i4_]:>With[{aa=DummyIn@fbsym,bb=DummyIn@fbsym},tsym[i1,i2,aa,bb]frsym[i3,-aa]frsym[i4,-bb]]]];
inject[{achris->Ricci[cd],tsym->ric,fbsym->fbundle,frsym->frame},AppendTo[tq,achris[i1_,i2_]:>With[{aa=DummyIn@fbsym},tsym[i1,aa]frsym[i2,-aa]]]];
inject[{achris->RicciScalar[cd],tsym->ricscal},AppendTo[tq,achris[]:>tsym[]]];
inject[{gamsym->conn,sbsym->cd,fbsym->tq},gamsym/:ChangeCurvature[expr_,sbsym,gamsym]:=expr/.fbsym];
tq={};
inject[{achris->Riemann[cd],tsym->riem,fbsym->tbundle,frsym->frame},AppendTo[tq,tsym[i1_,i2_,i3_,i4_]:>With[{aa=DummyIn@fbsym,bb=DummyIn@fbsym},achris[i1,i2,aa,bb]frsym[-aa,i3]frsym[-bb,i4]]]];
inject[{achris->Ricci[cd],tsym->ric,fbsym->tbundle,frsym->frame},AppendTo[tq,tsym[i1_,i2_]:>With[{aa=DummyIn@fbsym},achris[i1,aa]frsym[-aa,i2]]]];
inject[{achris->RicciScalar[cd],tsym->ricscal},AppendTo[tq,tsym[]:>achris[]]];
inject[{gamsym->conn,sbsym->cd,fbsym->tq},gamsym/:ChangeCurvature[expr_,gamsym,sbsym]:=expr/.fbsym];
tq={};
inject[{achris->riem,tsym->conn,tbsym->tbundle,fbsym->fbundle,gamsym->First@MetricsOfVBundle[tbundle]},AppendTo[tq,achris[i1_,i2_,i3_,i4_]:>With[{aa=DummyIn@fbsym,mm=DummyIn@tbsym,nn=DummyIn@tbsym},gamsym[i1,mm]gamsym[i2,nn](PD[-mm]@tsym[-nn,i3,i4]-PD[-nn]@tsym[-mm,i3,i4]+tsym[-mm,i3,aa]tsym[-nn,-aa,i4]-tsym[-nn,i3,aa]tsym[-mm,-aa,i4])]]];
inject[{achris->ric,tsym->conn,tbsym->tbundle,fbsym->fbundle,gamsym->First@MetricsOfVBundle[tbundle],frsym->frame},AppendTo[tq,achris[i1_,i3_]:>With[{aa=DummyIn@fbsym,bb=DummyIn@fbsym,mm=DummyIn@tbsym,nn=DummyIn@tbsym},frsym[nn,bb]gamsym[i1,mm](PD[-mm]@tsym[-nn,i3,-bb]-PD[-nn]@tsym[-mm,i3,-bb]+tsym[-mm,i3,aa]tsym[-nn,-aa,-bb]-tsym[-nn,i3,aa]tsym[-mm,-aa,-bb])]]];
inject[{achris->ricscal,tsym->conn,tbsym->tbundle,fbsym->fbundle,gamsym->First@MetricsOfVBundle[tbundle],frsym->frame},AppendTo[tq,achris[]:>With[{aa=DummyIn@fbsym,bb=DummyIn@fbsym,cc=DummyIn@fbsym,mm=DummyIn@tbsym,nn=DummyIn@tbsym},frsym[nn,bb]frsym[mm,cc](PD[-mm]@tsym[-nn,-cc,-bb]-PD[-nn]@tsym[-mm,-cc,-bb]+tsym[-mm,-cc,aa]tsym[-nn,-aa,-bb]-tsym[-nn,-cc,aa]tsym[-mm,-aa,-bb])]]];
inject[{gamsym->conn,fbsym->tq},gamsym/:ChangeCurvature[expr_,gamsym,PD]:=expr/.fbsym];
(* convert torsion tensors *)
If[TorsionQ[cd],
(* christoffel symbols *)
tq={};
inject[{achris->Torsion[cd],tsym->tors,fbsym->fbundle,frsym->frame},AppendTo[tq,achris[i1_,i2_,i3_]:>With[{aa=DummyIn@fbsym},tsym[i2,i3,aa]frsym[i1,-aa]]]];
inject[{achris->contorscd,tsym->contors},AppendTo[tq,achris[i1_,i2_,i3_]:>tsym[i3,i1,i2]]];
inject[{gamsym->conn,sbsym->cd,fbsym->tq},gamsym/:ChangeTorsion[expr_,sbsym,gamsym]:=expr/.fbsym];
tq={};
inject[{achris->Torsion[cd],tsym->tors,fbsym->tbundle,frsym->frame},AppendTo[tq,tsym[i1_,i2_,i3_]:>With[{aa=DummyIn@fbsym},achris[aa,i1,i2]frsym[-aa,i3]]]];
inject[{achris->contorscd,tsym->contors},AppendTo[tq,tsym[i1_,i2_,i3_]:>achris[i2,i3,i1]]];
inject[{gamsym->conn,sbsym->cd,fbsym->tq},gamsym/:ChangeTorsion[expr_,gamsym,sbsym]:=expr/.fbsym];
(* convert torsion *)
tq={};
inject[{achris->contors,tsym->tors,fbsym->fbundle,frsym->frame},AppendTo[tq,achris[i1_,i2_,i3_]:>With[{aa=DummyIn@fbsym},(tsym[i2,i3,aa]frsym[i1,-aa]-tsym[i1,i2,aa]frsym[i3,-aa]+tsym[i1,i3,aa]frsym[i2,-aa])/2]]];
inject[{gamsym->conn,fbsym->tq},gamsym/:ContortionToTorsion[expr_,gamsym]:=expr/.fbsym];
tq={};
inject[{achris->contorscd,tsym->Torsion[cd]},AppendTo[tq,achris[i1_,i2_,i3_]:>-(tsym[i2,i3,i1]+tsym[i1,i2,i3]+tsym[i3,i2,i1])/2]];
inject[{gamsym->cd,fbsym->tq},gamsym/:ContortionToTorsion[expr_,gamsym]:=expr/.fbsym];
];
(* protect symbols s*)
If[OptionValue[ProtectNewSymbol],Protect[conn,riem,ric,ricscal]];
If[OptionValue[ProtectNewSymbol]&&TorsionQ[cd],Protect[tors,contors,contorscd]];
];
SetNumberOfArguments[DefSpinConnection,{2,Infinity}];
Protect[DefSpinConnection];


(* ::Input::Initialization:: *)
UndefSpinConnection[conn_Symbol]:=Catch@Module[{tbundle,fbundle,sbundle,cd,achris,fbsym,sbsym,gamsym},
If[!MemberQ[$SpinConnections,conn],Throw@Message[UndefSpinConnection::unknown,"spin connection",conn]];
tbundle=-First@SlotsOfTensor[conn];
fbundle=-Last@SlotsOfTensor[conn];
cd=CovDOfSpinConnection[conn];
sbundle=Symbol["Spin"<>SymbolName[BaseOfVBundle@tbundle]];
(* remove definitions for christoffel and curvature *)
inject[{achris->Symbol["AChristoffel"<>SymbolName[cd]],fbsym->fbundle},achris[i_?UpIndexQ,j_?DownIndexQ,k_?DownIndexQ]/;(VBundleOfIndex[i]===fbsym)=.];
inject[{achris->Symbol["FRiemann"<>SymbolName[cd]],fbsym->fbundle,gamsym->Symbol["Riemann"<>SymbolName[conn]]},achris[nu_,rho_,i_,j_]/;(VBundleOfIndex[i]===fbsym)=.];
If[SpinBundleQ[sbundle],
inject[{achris->Symbol["AChristoffel"<>SymbolName[cd]],fbsym->fbundle,sbsym->sbundle,gamsym->GammaMatrix[First@MetricsOfVBundle[fbundle],2]},achris[i_?UpIndexQ,j_?DownIndexQ,k_?DownIndexQ]/;(VBundleOfIndex[i]===sbsym)=.];
];
If[TorsionQ[cd],
inject[{achris->GiveSymbol[Christoffel,cd,LC@MetricOfCovD[cd]]},achris[i_,j_,k_]=.];
];
(* remove perturbation rules *)
inject[{achris->Symbol["Riemann"<>SymbolName[conn]]},xAct`xPert`Private`ExpandPerturbation1[Perturbation[achris[nu_?DownIndexQ,rho_?DownIndexQ,c_?DownIndexQ,d_?DownIndexQ],Optional[order_Integer,1]],options___]=.];
inject[{achris->Symbol["Ricci"<>SymbolName[conn]]},xAct`xPert`Private`ExpandPerturbation1[Perturbation[achris[nu_?DownIndexQ,c_?DownIndexQ],Optional[order_Integer,1]],options___]=.];
inject[{achris->Symbol["RicciScalar"<>SymbolName[conn]]},xAct`xPert`Private`ExpandPerturbation1[Perturbation[achris[],Optional[order_Integer,1]],options___]=.];
(* remove CD definitions *)
Evaluate[cd]/:CurvatureQ[cd,fbundle]=.;
VBundlesOfCovD[cd]^=DeleteCases[VBundlesOfCovD[cd],fbundle];
(* finally undefine the connection, which also removes all associated curvature tensors *)
$SpinConnections=DeleteCases[$SpinConnections,conn];
UndefTensor[conn];
]
SetNumberOfArguments[UndefSpinConnection,1];
Protect[UndefSpinConnection];


(* ::Input::Initialization:: *)
SpinConnectionToFrame[expr_,conns_List]:=Fold[SpinConnectionToFrame,expr,conns]
SpinConnectionToFrame[expr_,conn_Symbol]:=Catch@Module[{cd,tbundle,fbundle,frame,met,tors,contors},
cd=CovDOfSpinConnection[conn];
If[cd===Null,Throw@Message[SpinConnectionToFrame::unknown,"spin connection",conn]];
tbundle=Tangent[BaseOfVBundle@First@VBundlesOfCovD[cd]];
fbundle=Symbol["Frame"<>SymbolName@BaseOfVBundle@First@VBundlesOfCovD[cd]];
frame=FrameFieldOfBundle[tbundle,fbundle];
met=First@MetricsOfVBundle@tbundle;
tors=Symbol["Torsion"<>SymbolName[conn]];
contors=Symbol["Contortion"<>SymbolName[conn]];
With[{cds=cd,tbsym=tbundle,fbsym=fbundle,metsym=met,framesym=frame,tsym=tors,ctsym=contors,tb=TorsionQ[cd]},expr/.{conn[mu_,a_,b_]:>1/2With[{rho=DummyIn@tbsym,sigma=DummyIn@tbsym},framesym[rho,a](PD[mu]@framesym[-rho,b]-PD[-rho]@framesym[mu,b])-framesym[rho,b](PD[mu]@framesym[-rho,a]-PD[-rho]@framesym[mu,a])+metsym[-rho,mu](framesym[sigma,a]PD[-sigma]@framesym[rho,b]-framesym[sigma,b]PD[-sigma]@framesym[rho,a])+2If[tb,framesym[-rho,a]framesym[-sigma,b]contors[mu,rho,sigma],0]],Perturbation[conn[mu_,a_,b_],Optional[order_Integer,1]]:>Perturbation[1/2With[{rho=DummyIn@tbsym,sigma=DummyIn@tbsym,tau=DummyIn@tbsym,c=DummyIn@fbsym,d=DummyIn@fbsym},framesym[rho,a](cds[mu]@Perturbation@framesym[-rho,b]-cds[-rho]@Perturbation@framesym[mu,b])-framesym[rho,b](cds[mu]@Perturbation@framesym[-rho,a]-cds[-rho]@Perturbation@framesym[mu,a])+metsym[-rho,mu](framesym[sigma,a]cds[-sigma]@Perturbation@framesym[rho,b]-framesym[sigma,b]cds[-sigma]@Perturbation@framesym[rho,a])+If[tb,framesym[rho,a]framesym[sigma,b]framesym[mu,-c]Perturbation@tsym[-rho,-sigma,c]-framesym[rho,a]Perturbation@tsym[mu,-rho,b]+framesym[rho,b]Perturbation@tsym[mu,-rho,a]-framesym[sigma,a]framesym[tau,b]tsym[-sigma,-tau,d]framesym[rho,-d]framesym[mu,-c]Perturbation@framesym[-rho,c]+framesym[sigma,a]tsym[mu,-sigma,c]framesym[rho,-c]Perturbation@framesym[-rho,b]-framesym[sigma,b]tsym[mu,-sigma,c]framesym[rho,-c]Perturbation@framesym[-rho,a],0]],order-1]}]
]
SetNumberOfArguments[SpinConnectionToFrame,2];
Protect[SpinConnectionToFrame];


(* ::Input::Initialization:: *)
ContortionToTorsion[expr_,conncd_List]:=Fold[ContortionToTorsion,expr,conncd]
ContortionToTorsion[expr_,conncd_]:=expr
SetNumberOfArguments[ContortionToTorsion,2];
Protect[ContortionToTorsion];


(* ::Input::Initialization:: *)
(****************************** 2.6 Spin structure, \[Gamma] matrices ******************************)


(* ::Input::Initialization:: *)
(*GammaMatrixQ[f_Symbol[inds__]]:=GammaMatrixQ[f];*)
GammaMatrixQ[_]:=False;
(* Check if Gamma matrix is \[Gamma]^* *)
(*GammaStarQ[f_Symbol[inds__]]:=GammaStarQ[f];*)
GammaStarQ[f_Symbol]:=GammaMatrixQ[f]&&f===GammaMatrix[MetricOfGammaMatrix[f],Star];
GammaStarQ[_]:=False;
(* Check if Gamma matrix is \[Gamma]^0 *)
(*GammaZeroQ[f_Symbol[inds__]]:=GammaZeroQ[f];*)
GammaZeroQ[f_Symbol]:=GammaMatrixQ[f]&&f===GammaMatrix[MetricOfGammaMatrix[f],Zero];
GammaZeroQ[_]:=False;

SetNumberOfArguments[GammaMatrixQ,1];
SetNumberOfArguments[GammaStarQ,1];
SetNumberOfArguments[GammaZeroQ,1];
Protect[GammaMatrixQ,GammaStarQ,GammaZeroQ];


(* ::Input::Initialization:: *)
$GammaStarSign=1;


(* ::Input::Initialization:: *)
GammaMatrix[met_?MetricQ,n_Integer?Positive]:=Symbol["Gamma"<>SymbolName[met]<>ToString[n]];
GammaMatrix[met_?MetricQ,Star]:=Symbol["Gamma"<>SymbolName[met]<>"Star"];
GammaMatrix[met_?MetricQ,Zero]:=Symbol["Gamma"<>SymbolName[met]<>"0"];
SetNumberOfArguments[GammaMatrix,2];
Protect[GammaMatrix];


(* ::Input::Initialization:: *)
MetricOfGammaMatrix[_]:=Null;
SetNumberOfArguments[MetricOfGammaMatrix,1];
Protect[MetricOfGammaMatrix];
$GammaMatrices={};


(* ::Input::Initialization:: *)
$PrecomputeGammaMatrixProducts=True;

If[SpinorsPkgLoaded&&SpinorsKeepDefs,
DefGenSpinStructure[met_Symbol,inds_List]:=defSpinStruct[met,inds];
,
DefSpinStructure[met_Symbol,inds_List]:=defSpinStruct[met,inds];
];
defSpinStruct[met_Symbol,inds_List]:=Catch@Module[{funcname,tbundle,man,dimm,sdim,sbundle,cd,fbundle,eucl,i,j,k,l,spininds,gammainds,g0,g1,eta,gf1,gammasym,ccsym,tm,rie,gam,frame,fbsym},
If[SpinorsPkgLoaded&&SpinorsKeepDefs,funcname=DefGenSpinStructure;,funcname=DefSpinStructure;];
(* check that metric is the metric of a tangent bundle, with no inner bundles *)
If[!MetricQ[met],Throw@Message[Evaluate[MessageName[Evaluate@funcname,"unknown"]],"metric",met]];
If[xAct`xTensor`Private`FrozenMetricQ[met],Throw@Message[Evaluate[MessageName[Evaluate@funcname,"error"]],"A frozen metric cannot be used."]];
tbundle=VBundleOfMetric[met];
man=BaseOfVBundle[tbundle];
If[Tangent[man]=!=tbundle,Throw@Message[Evaluate[MessageName[Evaluate@funcname,"error"]],"The metric must be defined on a tangent bundle."]];
cd=CovDOfMetric[met];
(* the frame bundle, if it exists *)
fbundle=Symbol["Frame"<>SymbolName[man]];
If[Length@Complement[VBundlesOfCovD[cd],{fbundle,tbundle}]>0,Throw@Message[Evaluate[MessageName[Evaluate@funcname,"error"]],"The Levi-Civita connection of the metric cannot be defined on inner vector bundles."]];
(* manifold must have integer dimension *)
dimm=DimOfManifold[man];
If[(!IntegerQ[dimm])||(dimm<=0),Throw@Message[Evaluate[MessageName[Evaluate@funcname,"invalid"]],dimm,"positive integer"]];
sdim=2^(If[EvenQ[dimm],dimm,dimm-1]/2);
(* define the spin bundle *)
sbundle=Symbol["Spin"<>SymbolName[man]];
DefVBundle[sbundle,man,sdim,inds,PrintAs->("\[DoubleStruckCapitalS]"<>SymbolName[man])];
(* make it known to the covariant derivative *)
xTagSet[{cd,CurvatureQ[cd,sbundle]},True];
VBundlesOfCovD[cd]^=DeleteDuplicates@Join[VBundlesOfCovD[cd],{sbundle}];
xAct`xTensor`Private`defcovdFiber[cd,tbundle,sbundle,CurvatureQ[cd],$DefInfoQ];
(* define Gamma matrices. *)
(* Currently we only support Clifford algebra s.t. \[Gamma]^\[Mu]\[Gamma]^\[Nu]+\[Gamma]^\[Nu]\[Gamma]^\[Mu]=2g^\[Mu]\[Nu] *)
eucl=(SignDetOfMetric[met]==1);
If[$DefInfoQ,If[eucl,Print["** ",ToString@funcname,": Assuming metric signature (+,...,+)."],Print["** ",ToString@funcname,": Assuming metric signature (-,+,...,+)."]]];
spininds=GetIndicesOfVBundle[sbundle,2];
spininds[[1]]=-spininds[[1]];
(* Define the ordinary \[Gamma] matrix first, all others depend on it. We first declare all \[Gamma]'s as real and fix afterwards. *)
g1=GammaMatrix[met,1];
gammainds=Join[GetIndicesOfVBundle[tbundle,1],spininds];
DefTensor[g1@@gammainds,man,PrintAs->("\[Gamma]["<>PrintAs[met]<>"]"),Dagger->Real,GradeOfTensor->{CenterDot->0}];
AppendTo[$GammaMatrices,g1];
xUpSetDelayed[cd[__]@g1[__],0];
xTagSetDelayed[{g1,g1[__,-k_,k_]},0];
xUpSet[GammaMatrixQ[g1],True];
xUpSet[MetricOfGammaMatrix[g1],met];
(* If we have a frame field, define also the frame \[Gamma] matrices *)
If[FrameBundleQ[fbundle],
eta=First@MetricsOfVBundle[fbundle];
frame=FrameFieldOfBundle[tbundle,fbundle];
gf1=GammaMatrix[eta,1];
gammainds=Join[GetIndicesOfVBundle[fbundle,1],spininds];
DefTensor[gf1@@gammainds,man,PrintAs->("\[Gamma]["<>PrintAs[Evaluate@eta]<>"]"),Dagger->Real,GradeOfTensor->{CenterDot->0}];
AppendTo[$GammaMatrices,gf1];
xUpSetDelayed[cd[__]@gf1[__],0];
xTagSetDelayed[{gf1,gf1[__,-k_,k_]},0];
xUpSet[GammaMatrixQ[gf1],True];
xUpSet[MetricOfGammaMatrix[gf1],eta];
];
(* Perturbation depends on the index structure and whether a frame bundle is defined *)
Unprotect[LeftVarD];
If[FrameBundleQ[fbundle],
xTagSet[{gf1,ImplicitTensorDepQ[gf1,eta]},True];
xTagSet[{g1,ImplicitTensorDepQ[g1,frame]},True];
(* perturbations of frame gamma matrices *)
inject[{gam->gf1,ccsym->eta,fbsym->fbundle},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[i_?DownIndexQ,j_,k_],Optional[order_Integer,1]],options___]:=If[order==0,gam[i,j,k],ExpandPerturbation[Perturbation[With[{a=DummyIn[fbsym]},ccsym[i,-a]Perturbation[gam[a,j,k],1]],order-1],options]]];
inject[{gam->gf1,ccsym->eta,fbsym->fbundle},LeftVarD[ccsym[a_,b_],covd_][gam[i_?DownIndexQ,j_,k_],lrest_,rrest_]:=With[{c=DummyIn[fbsym]},LeftVarD[ccsym[a,b],covd][ccsym[i,-c],lrest\[CenterDot]gam[c,j,k],rrest]]];
inject[{gam->gf1,ccsym->eta},LeftVarD[ccsym[a_,b_],covd_][gam[i_?UpIndexQ,j_,k_],lrest_,rrest_]:=0];
(* perturbations of tangent gamma matrices *)
inject[{gam->g1,g0->gf1,ccsym->frame,fbsym->fbundle},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[i_,j_,k_],Optional[order_Integer,1]],options___]:=If[order==0,gam[i,j,k],ExpandPerturbation[Perturbation[With[{a=DummyIn[fbsym]},Perturbation[ccsym[i,-a]g0[a,j,k],1]],order-1],options]]];
inject[{gam->g1,g0->gf1,ccsym->frame,fbsym->fbundle},LeftVarD[ccsym[a_,b_],covd_][gam[i_,j_,k_],lrest_,rrest_]:=With[{c=DummyIn@fbsym},LeftVarD[ccsym[a,b],covd][ccsym[i,-c],lrest\[CenterDot]g0[a,j,k],rrest]]];
,
xTagSet[{g1,ImplicitTensorDepQ[g1,met]},True];
(* only perturbations of tangent gamma matrices in terms of the metric *)
inject[{gam->g1,ccsym->met,fbsym->tbundle},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[i_?UpIndexQ,j_,k_],Optional[order_Integer,1]],options___]:=If[order==0,gam[i,j,k],ExpandPerturbation[Perturbation[With[{a=DummyIn[fbsym],b=DummyIn[fbsym]},-1/2ccsym[i,a]gam[b,j,k]Perturbation[ccsym[-a,-b],1]],order-1],options]]];
	inject[{gam->g1,ccsym->met,fbsym->tbundle},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[i_?DownIndexQ,j_,k_],Optional[order_Integer,1]],options___]:=If[order==0,gam[i,j,k],ExpandPerturbation[Perturbation[With[{a=DummyIn[fbsym]},1/2 gam[a,j,k]Perturbation[ccsym[i,-a],1]],order-1],options]]];
inject[{gam->g1,ccsym->met,fbsym->tbundle},LeftVarD[ccsym[a_,b_],covd_][gam[i_?UpIndexQ,j_,k_],lrest_,rrest_]:=With[{c=DummyIn[fbsym],d=DummyIn[fbsym]},LeftVarD[ccsym[a,b],covd][ccsym[-c,-d],lrest\[CenterDot](-1/2 ccsym[i,c]gam[d,j,k]),rrest]]];
inject[{gam->g1,ccsym->met,fbsym->tbundle},LeftVarD[ccsym[a_,b_],covd_][gam[i_?DownIndexQ,j_,k_],lrest_,rrest_]:=With[{c=DummyIn[fbsym],d=DummyIn[fbsym]},LeftVarD[ccsym[a,b],covd][ccsym[-c,-d],lrest\[CenterDot](1/2ccsym[i,c] gam[d,j,k]),rrest]]];
];
Protect[LeftVarD];
(* Define the matrix that implements Hermitean conjugation for Lorentzian metrics (i.e., Dagger) - \[Gamma]^0 as per Freedman/van Proeyen. *)
If[Not[eucl],
g0=GammaMatrix[met,Zero];
DefTensor[g0@@spininds,man,{PrintAs->"\!\(\*SuperscriptBox[\(\[Gamma]\), \(0\)]\)["<>PrintAs[met]<>"]",Dagger->Real,Master->g1,GradeOfTensor->{CenterDot->0}}];
AppendTo[$GammaMatrices,g0];
xUpSetDelayed[cd[_]@g0[__],0];
xTagSetDelayed[{g0,g0[-k_,k_]},0];
xTagSetDelayed[{g0,g0[-i_,j_]g0[-j_,k_]},-delta[-i,k]];
xUpSet[GammaMatrixQ[g0],True];
xUpSet[MetricOfGammaMatrix[g0],met];
(* No Perturbation since it's a fixed matrix, but only if we have no frame bundle (and thus no Lorentz trafos) *)
If[!FrameBundleQ[fbundle],inject[{gam->g0},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[j_,k_],Optional[order_Integer,1]],options___]:=If[order==0,gam[j,k],0]]];
(* Fix Dagger *)
inject[{gam->g0},Dagger[gam]^=Function[-gam[-#2,-#1]]];
inject[{gam->g0,rie->g1,tm->sbundle},Dagger[rie]^=Function[Module[{a=DummyIn[tm],b=DummyIn[tm]},gam[-#3,a]rie[#1,-a,b]gam[-b,-#2]]]];
(* same for frame bundle matrix *)
If[FrameBundleQ[fbundle],
g0=GammaMatrix[eta,Zero];
DefTensor[g0@@spininds,man,{PrintAs->"\!\(\*SuperscriptBox[\(\[Gamma]\), \(0\)]\)["<>PrintAs[Evaluate@eta]<>"]",Dagger->Real,Master->gf1,GradeOfTensor->{CenterDot->0}}];
AppendTo[$GammaMatrices,g0];
xUpSetDelayed[cd[_]@g0[__],0];
xTagSetDelayed[{g0,g0[-k_,k_]},0];
xTagSetDelayed[{g0,g0[-i_,j_]g0[-j_,k_]},-delta[-i,k]];
xUpSet[GammaMatrixQ[g0],True];
xUpSet[MetricOfGammaMatrix[g0],eta];
(* Fix Dagger *)
inject[{gam->g0},Dagger[gam]^=Function[-gam[-#2,-#1]]];
inject[{gam->g0,rie->gf1,tm->fbundle},Dagger[rie]^=Function[Module[{a=DummyIn[tm],b=DummyIn[tm]},gam[-#3,a]rie[#1,-a,b]gam[-b,-#2]]]];
];
];
(* all the higher \[Gamma] matrices are servants of \[Gamma]^\[Mu] *)
For[i=2,i<=dimm,i++,
gammasym=GammaMatrix[met,i];
gammainds=Join[GetIndicesOfVBundle[tbundle,i],spininds];
DefTensor[gammasym@@gammainds,man,Antisymmetric[Range[i]],PrintAs->("\[Gamma]["<>PrintAs[met]<>"]"),Dagger->Real,Master->g1,GradeOfTensor->{CenterDot->0}];
AppendTo[$GammaMatrices,gammasym];
xUpSetDelayed[cd[__]@gammasym[__],0];
xTagSetDelayed[{gammasym,gammasym[__,-k_,k_]},0];
xUpSet[GammaMatrixQ[gammasym],True];
xUpSet[MetricOfGammaMatrix[gammasym],met];
(* Fix Dagger *)
If[Not[eucl],inject[{gam->g0,rie->gammasym,tm->sbundle,j->i},Dagger[rie]^=Function[Module[{a=DummyIn[tm],b=DummyIn[tm]},(-1)^j gam[-{##}[[-1]],a]rie@@Join[{##}[[1;;j]],{-a,b}]gam[-b,-{##}[[-2]]]]]]];
(* Perturbation ist just the perturbation of its split form *)
inject[{gam->gammasym},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[indices__],Optional[order_Integer,1]],options___]:=ExpandPerturbation[Perturbation[SplitGammaMatrix[gam[indices],True],order],options]];
(* tangent \[Gamma] matrices depend on metric or frame field *)
Unprotect[LeftVarD];
If[FrameBundleQ[fbundle],
xTagSet[{gammasym,ImplicitTensorDepQ[gammasym,frame]},True];
inject[{gam->gammasym,ccsym->frame},LeftVarD[ccsym[a_,b_],covd_][gam[indices__],lrest_,rrest_]:=LeftVarD[ccsym[a,b],covd][SplitGammaMatrix[gam[indices],True],lrest,rrest]];
,
xTagSet[{gammasym,ImplicitTensorDepQ[gammasym,met]},True];
inject[{gam->gammasym,ccsym->met},LeftVarD[ccsym[a_,b_],covd_][gam[indices__],lrest_,rrest_]:=LeftVarD[ccsym[a,b],covd][SplitGammaMatrix[gam[indices],True],lrest,rrest]];
];
Protect[LeftVarD];
(* same for frame bundle matrix *)
If[FrameBundleQ[fbundle],
gammasym=GammaMatrix[eta,i];
gammainds=Join[GetIndicesOfVBundle[fbundle,i],spininds];
DefTensor[gammasym@@gammainds,man,Antisymmetric[Range[i]],PrintAs->("\[Gamma]["<>PrintAs[Evaluate@eta]<>"]"),Dagger->Real,Master->gf1,GradeOfTensor->{CenterDot->0}];
AppendTo[$GammaMatrices,gammasym];
xUpSetDelayed[cd[__]@gammasym[__],0];
xTagSetDelayed[{gammasym,gammasym[__,-k_,k_]},0];
xUpSet[GammaMatrixQ[gammasym],True];
xUpSet[MetricOfGammaMatrix[gammasym],eta];
(* Fix Dagger *)
If[Not[eucl],inject[{gam->g0,rie->gammasym,tm->fbundle,j->i},Dagger[rie]^=Function[Module[{a=DummyIn[tm],b=DummyIn[tm]},(-1)^j gam[-{##}[[-1]],a]rie@@Join[{##}[[1;;j]],{-a,b}]gam[-b,-{##}[[-2]]]]]]];
(* Perturbation ist just the perturbation of its split form *)
inject[{gam->gammasym},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[indices__],Optional[order_Integer,1]],options___]:=ExpandPerturbation[Perturbation[SplitGammaMatrix[gam[indices],True],order],options]];
(* frame \[Gamma] matrices depend on frame metric *)
xTagSet[{gammasym,ImplicitTensorDepQ[gammasym,eta]},True];
Unprotect[LeftVarD];
inject[{gam->gammasym,ccsym->eta},LeftVarD[ccsym[a_,b_],covd_][gam[indices__],lrest_,rrest_]:=LeftVarD[ccsym[a,b],covd][SplitGammaMatrix[gam[indices],True],lrest,rrest]];
Protect[LeftVarD];
];
];
If[EvenQ[dimm],
gammasym=GammaMatrix[met,Star];
DefTensor[gammasym@@spininds,man,PrintAs->("\!\(\*SuperscriptBox[\(\[Gamma]\), \(*\)]\)["<>PrintAs[met]<>"]"),Dagger->Real,Master->g1,GradeOfTensor->{CenterDot->0}];
AppendTo[$GammaMatrices,gammasym];
xUpSetDelayed[cd[__]@gammasym[__],0];
xTagSetDelayed[{gammasym,gammasym[-k_,k_]},0];
xTagSetDelayed[{gammasym,gammasym[-l_,j_]gammasym[-j_,k_]},$GammaStarSign^2delta[-l,k]];
xUpSet[GammaMatrixQ[gammasym],True];
xUpSet[MetricOfGammaMatrix[gammasym],met];
(* No Perturbation since it's a fixed matrix, but only if we have no frame bundle (and thus no Lorentz trafos). Otherwise perturbation of split form. *)
inject[{gam->gammasym},If[!FrameBundleQ[fbundle],xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[indices__],Optional[order_Integer,1]],options___]:=If[order==0,gam[indices],0],xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[indices__],Optional[order_Integer,1]],options___]:=ExpandPerturbation[Perturbation[SplitGammaMatrix[gam[indices],False],order],options]]];
(* same for frame bundle matrix *)
If[FrameBundleQ[fbundle],
gammasym=GammaMatrix[eta,Star];
DefTensor[gammasym@@spininds,man,PrintAs->("\!\(\*SuperscriptBox[\(\[Gamma]\), \(*\)]\)["<>PrintAs[Evaluate@eta]<>"]"),Dagger->Real,Master->gf1,GradeOfTensor->{CenterDot->0}];
AppendTo[$GammaMatrices,gammasym];
xUpSetDelayed[cd[__]@gammasym[__],0];
xTagSetDelayed[{gammasym,gammasym[-k_,k_]},0];
xTagSetDelayed[{gammasym,gammasym[-l_,j_]gammasym[-j_,k_]},$GammaStarSign^2delta[-l,k]];
xUpSet[GammaMatrixQ[gammasym],True];
xUpSet[MetricOfGammaMatrix[gammasym],eta];
inject[{gam->gammasym},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[indices__],Optional[order_Integer,1]],options___]:=ExpandPerturbation[Perturbation[SplitGammaMatrix[gam[indices],False],order],options]];
];
];
(* dispatch to the correct Gamma matrix *)
gammasym=Symbol["Gamma"<>SymbolName[met]];
inject[{gam->gammasym},gam[ind__]:=With[{len=Length[{ind}]},If[len>2+DimOfVBundle[VBundleOfIndex[First[{ind}]]],0,If[len==2,delta[ind],Symbol[SymbolName[gam]<>ToString[len-2]][ind]]]]];
gammasym=Symbol["Gamma"<>SymbolName[eta]];
inject[{gam->gammasym},gam[ind__]:=With[{len=Length[{ind}]},If[len>2+DimOfVBundle[VBundleOfIndex[First[{ind}]]],0,If[len==2,delta[ind],Symbol[SymbolName[gam]<>ToString[len-2]][ind]]]]];
(* Perturbation of covariant derivative, only if no frame bundle is defined (otherwise determined by spin connection) *)
If[!FrameBundleQ[fbundle],
inject[{tm->tbundle,ccsym->Symbol["AChristoffel"<>SymbolName[cd]],rie->cd,gam->GammaMatrix[met,2]},xAct`xPert`Private`ExpandPerturbation1[Perturbation[ccsym[i_?UpIndexQ,j_?DownIndexQ,k_?DownIndexQ],Optional[order_Integer,1]],options___]:=If[order==0,ccsym[i,j,k],ExpandPerturbation[Perturbation[With[{rho=DummyIn@tm,sigma=DummyIn@tm},-1/4 gam[rho,sigma,k,i]rie[-sigma]@Perturbation[met[-rho,j]]],order-1],options]]];
];
(* let the FRiemann tensor expand into ordinary Riemann tensor and Gamma matrices *)
gammasym=GammaMatrix[met,2];
inject[{tm->tbundle,rie->Riemann[cd],gam->gammasym,ccsym->sbundle},FRiemann[cd][mu_,nu_,a_,b_]/;(VBundleOfIndex[a]===ccsym):=Module[{rho=DummyIn[tm],sigma=DummyIn[tm]},1/4 rie[mu,nu,rho,sigma]gam[-rho,-sigma,a,b]]];
(* fix some implicit dependencies to make Left/RightVarD work *)
Map[xTagSet[{#,ImplicitTensorDepQ[#,met]},True]&,{Determinant[met,AIndex],epsilon[met],GiveSymbol[Christoffel,cd],GiveSymbol[Riemann,cd],GiveSymbol[Ricci,cd],GiveSymbol[RicciScalar,cd],GiveSymbol[Einstein,cd],GiveSymbol[Weyl,cd],GiveSymbol[TFRicci,cd],GiveSymbol[Kretschmann,cd],GiveSymbol[SymRiemann,cd],GiveSymbol[Schouten,cd]}];
(* precompute \[Gamma] matrix products *)
If[$PrecomputeGammaMatrixProducts,
If[$DefInfoQ,PrintTemporary["** ",ToString@funcname,": Precomputing \[Gamma] products..."]];
xUpSet[GammaMatrixProducts[met],PrecomputeGammaProducts[met]];
If[FrameBundleQ[fbundle],xUpSet[GammaMatrixProducts[eta],PrecomputeGammaProducts[eta]];];
If[$DefInfoQ,Print["** ",ToString@funcname,": Precomputing \[Gamma] products... done."]];
,
If[$DefInfoQ,Print["** ",ToString@funcname,": Not precomputing \[Gamma] products."]];
];
];
If[SpinorsPkgLoaded&&SpinorsKeepDefs,
SetNumberOfArguments[DefGenSpinStructure,2];
Protect[DefGenSpinStructure];
,
SetNumberOfArguments[DefSpinStructure,2];
Protect[DefSpinStructure];
];


(* ::Input::Initialization:: *)
If[SpinorsPkgLoaded&&SpinorsKeepDefs,
UndefGenSpinStructure[met_Symbol]:=undefSpinStruct[met];
,
UndefSpinStructure[met_Symbol]:=undefSpinStruct[met];
];
undefSpinStruct[met_Symbol]:=Catch@Module[{funcname,cd,tbundle,sbundle,fbundle,eta,vislen,i,dimm,gammasym,gam,fbsym,ccsym},
If[SpinorsPkgLoaded&&SpinorsKeepDefs,funcname=UndefGenSpinStructure;,funcname=UndefSpinStructure;];
If[!MetricQ[met],Throw@Message[Evaluate[MessageName[Evaluate@funcname,"unknown"]],"metric",met]];
tbundle=VBundleOfMetric[met];
sbundle=Symbol["Spin"<>SymbolName[BaseOfVBundle[tbundle]]];
fbundle=Symbol["Frame"<>SymbolName[BaseOfVBundle[tbundle]]];
cd=CovDOfMetric[met];
If[!MemberQ[VBundlesOfCovD[cd],sbundle],Throw@Message[Evaluate[MessageName[Evaluate@funcname,"missing"]],"spin structure","the metric "<>SymbolName[gg]]];
(* check if there are tensors still defined on the spin bundle, except Gamma matrices and AChristoffel/FRiemann *)
dimm=DimOfVBundle[tbundle];
vislen=2+dimm+If[EvenQ[dimm],1,0]+If[SignDetOfMetric[met]==-1,1,0];
If[FrameBundleQ[fbundle],vislen=vislen+dimm+If[EvenQ[dimm],1,0]+If[SignDetOfMetric[met]==-1,1,0];];
If[Length@VisitorsOf[sbundle]>vislen,Throw@Message[Evaluate[MessageName[Evaluate@funcname,"noundef"]],"Spin bundle",sbundle,"it has visitors"]];
(* remove associated symbols from covariant derivative *)
Evaluate[cd]/:CurvatureQ[cd,sbundle]=.;
VBundlesOfCovD[cd]^=DeleteCases[VBundlesOfCovD[cd],sbundle];
ServantsOf[cd]^=DeleteCases[ServantsOf[cd],FRiemann[cd]|GiveSymbol[AChristoffel,cd]];
(* remove perturbations *)
Unprotect[LeftVarD];
If[FrameBundleQ[fbundle],
eta=First@MetricsOfVBundle@fbundle;
(* perturbations of frame gamma matrices *)
inject[{gam->GammaMatrix[eta,1]},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[i_?DownIndexQ,j_,k_],Optional[order_Integer,1]],options___]=.];
inject[{gam->GammaMatrix[eta,1],ccsym->eta},LeftVarD[ccsym[a_,b_],covd_][gam[i_?DownIndexQ,j_,k_],lrest_,rrest_]=.];
inject[{gam->GammaMatrix[eta,1],ccsym->eta},LeftVarD[ccsym[a_,b_],covd_][gam[i_?UpIndexQ,j_,k_],lrest_,rrest_]=.];
(* perturbations of tangent gamma matrices *)
inject[{gam->GammaMatrix[met,1]},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[i_,j_,k_],Optional[order_Integer,1]],options___]=.];
inject[{gam->GammaMatrix[met,1],ccsym->FrameFieldOfBundle[tbundle,fbundle]},LeftVarD[ccsym[a_,b_],covd_][gam[i_,j_,k_],lrest_,rrest_]=.];
For[i=2,i<=DimOfVBundle[tbundle],i++,
inject[{gam->GammaMatrix[met,i]},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[indices__],Optional[order_Integer,1]],options___]=.];
inject[{gam->GammaMatrix[met,i],ccsym->FrameFieldOfBundle[tbundle,fbundle]},LeftVarD[ccsym[a_,b_],covd_][gam[indices__],lrest_,rrest_]=.];
inject[{gam->GammaMatrix[eta,i]},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[indices__],Optional[order_Integer,1]],options___]=.];
inject[{gam->GammaMatrix[eta,i],ccsym->eta},LeftVarD[ccsym[a_,b_],covd_][gam[indices__],lrest_,rrest_]=.];
];
If[EvenQ[DimOfVBundle[tbundle]],
inject[{gam->GammaMatrix[met,Star]},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[indices__],Optional[order_Integer,1]],options___]=.];
inject[{gam->GammaMatrix[eta,Star]},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[indices__],Optional[order_Integer,1]],options___]=.];
];
,
(* only perturbations of tangent gamma matrices in terms of the metric *)
inject[{gam->GammaMatrix[met,1]},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[i_?UpIndexQ,j_,k_],Optional[order_Integer,1]],options___]=.];
	inject[{gam->GammaMatrix[met,1]},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[i_?DownIndexQ,j_,k_],Optional[order_Integer,1]],options___]=.];
inject[{gam->GammaMatrix[met,1],ccsym->met,fbsym->tbundle},LeftVarD[ccsym[a_,b_],covd_][gam[i_?UpIndexQ,j_,k_],lrest_,rrest_]=.];
inject[{gam->GammaMatrix[met,1],ccsym->met,fbsym->tbundle},LeftVarD[ccsym[a_,b_],covd_][gam[i_?DownIndexQ,j_,k_],lrest_,rrest_]=.];
For[i=2,i<=DimOfVBundle[tbundle],i++,
inject[{gam->GammaMatrix[met,i]},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[indices__],Optional[order_Integer,1]],options___]=.];
inject[{gam->GammaMatrix[met,i],ccsym->met},LeftVarD[ccsym[a_,b_],covd_][gam[indices__],lrest_,rrest_]=.];
];
If[EvenQ[DimOfVBundle[tbundle]],
inject[{gam->GammaMatrix[met,Star]},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[indices__],Optional[order_Integer,1]],options___]=.];
];
If[SignDetOfMetric[met]==-1,
inject[{gam->GammaMatrix[met,Zero]},xAct`xPert`Private`ExpandPerturbation1[Perturbation[gam[indices__],Optional[order_Integer,1]],options___]=.];
];
];
Protect[LeftVarD];
(* undefine precomputed \[Gamma] matrix products, the \[Gamma] matrices and AChristoffel/FRiemann *)
If[$PrecomputeGammaMatrixProducts,met/:GammaMatrixProducts[met]=.;];
gammasym=GammaMatrix[met,1];
UndefTensor[gammasym];
gammasym=Symbol["Gamma"<>SymbolName[met]];
ClearAll[gammasym];
(* also remove frame gamma matrices *)
If[FrameBundleQ[fbundle],
eta=First@MetricsOfVBundle[fbundle];
If[$PrecomputeGammaMatrixProducts,eta/:GammaMatrixProducts[eta]=.;];
gammasym=GammaMatrix[eta,1];
UndefTensor[gammasym];
gammasym=Symbol["Gamma"<>SymbolName[eta]];
ClearAll[gammasym];
];
MasterOf[FRiemann[cd]]^=Null;
UndefTensor[FRiemann[cd]];
MasterOf[GiveSymbol[AChristoffel,cd]]^=Null;
UndefTensor[GiveSymbol[AChristoffel,cd]];
(* finally undefine the bundle *)
UndefVBundle[sbundle];
];
If[SpinorsPkgLoaded&&SpinorsKeepDefs,
SetNumberOfArguments[UndefGenSpinStructure,1];
Protect[UndefGenSpinStructure];
,
SetNumberOfArguments[UndefSpinStructure,1];
Protect[UndefSpinStructure];
];


(* ::Input::Initialization:: *)
SpinBundleQ[bundle_?VBundleQ]:=Module[{tbundle,met},
tbundle=Tangent[BaseOfVBundle[bundle]];
If[bundle===tbundle,Return@False];
met=MetricsOfVBundle[tbundle];
If[Length[met]<1,Return@False];
met=First@met;
MemberQ[VisitorsOf[bundle],GammaMatrix[met,1]]
];
SpinBundleQ[_]:=False;
SetNumberOfArguments[SpinBundleQ,1];
Protect[SpinBundleQ];


(* ::Input::Initialization:: *)
SplitGammaMatrix[f_,keepgammas:(_?BooleanQ):False]:=Catch@Module[{len,dimm,metric,mfold,g1,ilist,silist},
If[!GammaMatrixQ[Head[f]],Throw@Message[SplitGammaMatrix::nogamma,Head[f]]];
If[GammaZeroQ[Head[f]],Return@f];
len=Length[f];
metric=MetricOfGammaMatrix[Head[f]];
mfold=BaseOfVBundle[VBundleOfMetric[metric]];
dimm=DimOfManifold[mfold];
g1=GammaMatrix[metric,1];
(* in even dimensions, \[Gamma]* *)
Switch[len,
2,If[!GammaStarQ[Head[f]],Throw@Message[SplitGammaMatrix::nogamma,Head[f]]];If[keepgammas===True,f,
ilist=DummiesIn[VBundleOfMetric[metric],dimm];
silist=DummiesIn[Symbol["Spin"<>SymbolName[mfold]],dimm-1];
silist=Join[{f[[1]]},Riffle[silist,-silist],{f[[2]]}];
silist=Partition[Riffle[silist,ilist,{1,-2,3}],3];
$GammaStarSign (-I)^(dimm/2+3)/dimm!epsilon[metric]@@(-ilist)Times@@(g1@@@silist)
],
3,(* can only be \[Gamma]^\[Mu] *)f,
_,
ilist=(List@@f)[[1;;-3]];
silist=DummiesIn[Symbol["Spin"<>SymbolName[mfold]],Length[ilist]-1];
silist=Join[{f[[-2]]},Riffle[silist,-silist],{f[[-1]]}];
silist=Partition[Riffle[silist,ilist,{1,-2,3}],3];
Antisymmetrize[Times@@(g1@@@silist),ilist]
]
];
SetNumberOfArguments[SplitGammaMatrix,{1,2}]
Protect[SplitGammaMatrix];

SplitGammaMatrices[f_,keepgammas:(_?BooleanQ):False]:=f//.{x_?GammaMatrixQ[inds__]:>SplitGammaMatrix[x[inds],keepgammas]}
SetNumberOfArguments[SplitGammaMatrices,{1,2}]
Protect[SplitGammaMatrices];


(* ::Input::Initialization:: *)
InternalGammaProduct[ainds_,binds_,metric_,ginds_]:=With[{i=Length[ainds],j=Length[binds],gname=Symbol["Gamma"<>SymbolName[metric]]},Module[{awdinds,bwdinds},
awdinds=GetIndicesOfVBundle[VBundleOfMetric[metric],i];
bwdinds=GetIndicesOfVBundle[VBundleOfMetric[metric],j,awdinds];
ToCanonical@ContractMetric[Antisymmetrize[Antisymmetrize[Sum[i!j!/(k! (i-k)!(j-k)!)gname@@Join[awdinds[[1;;i-k]],bwdinds[[k+1;;j]],ginds]Product[metric[awdinds[[i+1-r]],bwdinds[[r]]],{r,1,k}],{k,0,Min[i,j]}],bwdinds],awdinds]/.Thread@Rule[Join[awdinds,bwdinds],Join[ainds,binds]]]
]]


(* ::Input::Initialization:: *)
PrecomputeGammaProducts[metric_]:=With[{tm=VBundleOfMetric[metric],sm=Symbol["Spin"<>SymbolName[BaseOfVBundle@VBundleOfMetric[metric]]]},Table[Module[{ainds,binds,gindA,gindB,prod,tbl},
ainds=GetIndicesOfVBundle[tm,nainds];
binds=GetIndicesOfVBundle[tm,nbinds,ainds];
{gindA,gindB}=GetIndicesOfVBundle[sm,2];
prod=InternalGammaProduct[ainds,binds,metric,{-gindA,gindB}];
{ainds,binds,gindA,gindB,prod}
],{nainds,DimOfVBundle@tm},{nbinds,DimOfVBundle@tm}]]


(* ::Input::Initialization:: *)
PrecomputedGammaProduct[ainds_,binds_,metric_,ginds_]:=With[{i=Length[ainds],j=Length[binds],gamtbl=GammaMatrixProducts[metric]},
gamtbl[[i,j,5]]/.Join[Thread@Rule[gamtbl[[i,j,1]],ainds],Thread@Rule[gamtbl[[i,j,2]],binds],{gamtbl[[i,j,3]]->-ginds[[1]],gamtbl[[i,j,4]]->ginds[[2]]}]
]


(* ::Input::Initialization:: *)
JoinGammaMatrices[f_Plus,keep_?BooleanQ]:=Map[JoinGammaMatrices[#,keep]&,f]
JoinGammaMatrices[f_,keep:(_?BooleanQ):False]:=With[{f2=f//.{x_. ga_?GammaMatrixQ[indsa__,B_,A_]gb_?GammaMatrixQ[indsb__,-A_,C_]/;SameQ@@Map[MetricOfGammaMatrix,{ga,gb}]:>Expand[x If[$PrecomputeGammaMatrixProducts,PrecomputedGammaProduct[{indsa},{indsb},MetricOfGammaMatrix[ga],{B,C}],InternalGammaProduct[{indsa},{indsb},MetricOfGammaMatrix[ga],{B,C}]]]}//.{ga_?GammaStarQ[A_,B_]gb_?GammaMatrixQ[inds__,-B_,C_]gc_?GammaStarQ[-C_,D_]/;SameQ@@Map[MetricOfGammaMatrix,{ga,gb,gc}]:>(-1)^Length@List[inds]$GammaStarSign^2gb[inds,A,D],ga_?GammaStarQ[A_,B_]gb_?GammaZeroQ[-B_,C_]gc_?GammaStarQ[-C_,D_]/;SameQ@@Map[MetricOfGammaMatrix,{ga,gb,gc}]:>-$GammaStarSign^2gb[A,D],ga_?GammaZeroQ[A_,B_]gb_?GammaStarQ[-B_,C_]gc_?GammaZeroQ[-C_,D_]/;SameQ@@Map[MetricOfGammaMatrix,{ga,gb,gc}]:>gb[A,D]}},
If[keep,f2,f2/.{ga_?GammaMatrixQ[inds__,A_,B_]gb_?GammaStarQ[-B_,C_]/;SameQ@@Map[MetricOfGammaMatrix,{ga,gb}]:>DualGammaMatrix[ga[inds,A,B]]gb[-B,C],ga_?GammaStarQ[A_,B_]gb_?GammaMatrixQ[inds__,-B_,C_]/;SameQ@@Map[MetricOfGammaMatrix,{ga,gb}]:>(-1)^Length@List[inds]DualGammaMatrix[gb[inds,A,B]]ga[-B,C]}]]
SetNumberOfArguments[JoinGammaMatrices,{1,2}];
Protect[JoinGammaMatrices];


(* ::Input::Initialization:: *)
DualGammaMatrix[gam_?GammaMatrixQ[inds___,A_,B_]]:=Catch@Module[{met,bdl,sbdl,dim,gamdim,dualgam,gamstar},
If[GammaZeroQ[gam],Throw@Message[DualGammaMatrix::wronggamma]];
met=MetricOfGammaMatrix@gam;
bdl=VBundleOfMetric@met;
sbdl=SlotsOfTensor[gam][[-1]];
dim=DimOfVBundle@bdl;
gamdim=Length[SlotsOfTensor[gam]]-2;
dualgam=If[dim-gamdim>0,GiveSymbol[Gamma,met,dim-gamdim],delta];
gamstar=If[EvenQ[dim]&&gamdim>0,GiveSymbol[Gamma,met,Star],delta];
If[EvenQ[dim],
(-I)^(dim/2+3)/(dim-gamdim)!(-1)^(gamdim (gamdim-1)/2)If[gamdim>0,1/$GammaStarSign ,$GammaStarSign]With[{dinds=DummiesIn[bdl,dim-gamdim],C=DummyIn@sbdl},epsilon[met]@@Join[{inds},dinds]dualgam@@Join[-dinds,{A,C}]gamstar[-C,B]],
$GammaStarSign (I)^(dim/2+3)/(dim-gamdim)!(-1)^((dim-gamdim)(dim-gamdim-1)/2)With[{dinds=DummiesIn[bdl,dim-gamdim]},epsilon[met]@@Join[{inds},dinds]dualgam@@Join[-dinds,{A,B}]]
]]
SetNumberOfArguments[DualGammaMatrix,1];
Protect[DualGammaMatrix];


(* ::Input::Initialization:: *)
GammaMatricesToDual[expr_]:=Module[{gammas,gam,i,reps},
gammas=Complement[$GammaMatrices,Join[Select[$GammaMatrices,GammaStarQ],Select[$GammaMatrices,GammaZeroQ]]];
gammas=ReleaseHold@Map[If[2Length[SlotsOfTensor[#]]-4>DimOfVBundle[VBundleOfMetric[MetricOfGammaMatrix[#]]],#,Hold@Sequence[]]&,gammas];
reps=Table[inject[{gam->gammas[[i]]},gam[inds__]:>DualGammaMatrix[gam[inds]]],{i,1,Length@gammas}];
expr/.reps
]
GammaMatricesToDual[expr_,All]:=Module[{gammas,gam,i,reps},
gammas=Complement[$GammaMatrices,Join[Select[$GammaMatrices,GammaStarQ],Select[$GammaMatrices,GammaZeroQ]]];
reps=Table[inject[{gam->gammas[[i]]},gam[inds__]:>DualGammaMatrix[gam[inds]]],{i,1,Length@gammas}];
expr/.reps]
GammaMatricesToDual[expr_,gam_?GammaMatrixQ]:=Catch@If[GammaZeroQ[gam],Throw@Message[DualGammaMatrix::wronggamma],expr/.{gam[inds__]:>DualGammaMatrix[gam[inds]]}]
SetNumberOfArguments[GammaMatricesToDual,{1,2}];
Protect[GammaMatricesToDual];


(* ::Input::Initialization:: *)
ChangeGammaMatrices[expr_,met1_?MetricQ,met2_?MetricQ]:=Catch@Module[{gamlist,bdl1,bdl2,frame,gammas,reps,i,ngam,bsym,gsym,gamsym,frsym},
bdl1=VBundleOfMetric[met1];
bdl2=VBundleOfMetric[met2];
If[(!FrameBundleQ[bdl1])&&(!FrameBundleQ[bdl2]),Throw@Message[ChangeGammaMatrices::error,"None of "<>ToString@met1<>", "<>ToString@met2<>" is a frame bundle metric."]];
If[(bdl1=!=Tangent@BaseOfVBundle[bdl1])&&(bdl2=!=Tangent@BaseOfVBundle[bdl2]),Throw@Message[ChangeGammaMatrices::error,"None of "<>ToString@met1<>", "<>ToString@met2<>" is a tangent bundle metric."]];
If[FrameBundleQ[bdl1],
frame=FrameFieldOfBundle[bdl2,bdl1];
,
frame=FrameFieldOfBundle[bdl1,bdl2];
];
gammas=Select[$GammaMatrices,(MetricOfGammaMatrix[#]===met1)&];
reps={};
For[i=1,i<=Length@gammas,i=i+1,
ngam=Symbol["Gamma"<>SymbolName[met2]<>StringDrop[SymbolName[gammas[[i]]],5+StringLength@SymbolName[met1]]];
If[Length@SlotsOfTensor[gammas[[i]]]==2,
(* special \[Gamma] matrices *)
inject[{gamsym->ngam,gsym->gammas[[i]]},AppendTo[reps,gsym[inds__]:>gamsym[inds]]];
,
(* generalized \[Gamma] matrices. need to check order of indices on frame field *)
If[FrameBundleQ[bdl1],
inject[{gamsym->ngam,gsym->gammas[[i]],frsym->frame,bsym->bdl2},AppendTo[reps,gsym[inds__,A_,B_]:>With[{inds2=DummiesIn[bsym,Length[{inds}]]},Times@@frsym@@@Transpose[{-inds2,{inds}}]gamsym@@Join[inds2,{A,B}]]]];
,
inject[{gamsym->ngam,gsym->gammas[[i]],frsym->frame,bsym->bdl2},AppendTo[reps,gsym[inds__,A_,B_]:>With[{inds2=DummiesIn[bsym,Length[{inds}]]},Times@@frsym@@@Transpose[{{inds},-inds2}]gamsym@@Join[inds2,{A,B}]]]];
];
];
];
reps=Dispatch[reps];
expr/.reps
]
SetNumberOfArguments[ChangeGammaMatrices,3];
Protect[ChangeGammaMatrices];


(* ::Input::Initialization:: *)
EpsGammaRep[dim_,met_,tm_,eps_[epsinds__],gam_[ginds__,A_,B_]]:=With[{i=Length[{ginds}]},Module[{dinds=DummiesIn[tm,i],grepinds=DummiesIn[tm,i],prodmet,epswithin,res},
prodmet=Times@@(met@@@Transpose[{grepinds,{epsinds}[[1;;i]]}]);
epswithin=eps@@Join[{epsinds}[[i+1;;-1]],-dinds];
res=ToCanonical[(-1)^(i(dim+1))dim!/(i!(dim-i)!)Antisymmetrize[prodmet epswithin,{epsinds}]]gam@@Join[dinds,{A,B}];
ToCanonical[res/.Rule@@@Transpose[{grepinds,{ginds}}]]
]]
EpsilonGammaReduce[expr_,met_]:=Catch@Module[{i,eps,gam,gams,tm,dim,reps},
tm=VBundleOfMetric[met];
dim=DimOfVBundle[tm];
If[!IntegerQ[dim],Throw@Message[EpsilonGammaReduce::wrongdim,dim]];
eps=epsilon[met];
gams=Table[GiveSymbol[Gamma,met,i],{i,1,dim}];
If[!xTensorQ[gams[[1]]],Throw@Message[EpsilonGammaReduce::missing,"spin structure defined",BaseOfVBundle[tm]]];
reps=Table[inject[{gam->gams[[i]]},eps[inds__]gam[ginds__,A_,B_]:>EpsGammaRep[dim,met,tm,eps[inds],gam[ginds,A,B]]],{i,1,dim}];
expr/.reps
]
SetNumberOfArguments[EpsilonGammaReduce,2];
Protect[EpsilonGammaReduce];


(* ::Input::Initialization:: *)
(* internal function to project an expression even if indices are contracted *)
EpsYoungProj[expr_,tab_]:=Module[{transtab,n1,n2,erg},transtab=Flatten[tab,{2}];
n1=Times@@(Length[#1]!&)/@tab;
n2=Times@@(Length[#1]!&)/@transtab;
erg=Fold[Symmetrize[#1,#2]&,expr,tab];
ToCanonical[((TableauDimension[tab] n1 n2) Fold[Antisymmetrize[#1,#2]&,erg,transtab])/Length[Flatten[tab]]!]
]
(* only works with one or two additional indices for now, and in 4D *)
EpsilonYoungProject[lst_List,met_?MetricQ]:=(EpsilonYoungProject[#1,met]&)/@lst
EpsilonYoungProject[sum_Plus,met_?MetricQ]:=(EpsilonYoungProject[#1,met]&)/@sum
EpsilonYoungProject[expr_,met_?MetricQ]:=Catch@Module[{tm,epsm,allinds,epsinds,otherinds,tableau,transtab,n1,n2,erg},
tm=VBundleOfMetric[met];
If[DimOfVBundle[tm]=!=4,Throw@Message[EpsilonYoungProject::wrongdim,DimOfVBundle[tm]]];
epsm=GiveSymbol[epsilon,met];
If[FreeQ[expr,epsm],Return[expr]];
allinds=List@@IndicesOf[tm][expr];
epsinds=List@@FirstCase[expr,epsm[__]];
otherinds=DeleteDuplicates[Complement[allinds,epsinds,-epsinds],((#1===#2)||(#1===-#2))&];
Switch[Length[otherinds],
0,expr,
1,EpsYoungProj[expr,{{epsinds[[1]],otherinds[[1]]},{epsinds[[2]]},{epsinds[[3]]},{epsinds[[4]]}}],
2,EpsYoungProj[expr,{{epsinds[[1]],otherinds[[1]],otherinds[[2]]},{epsinds[[2]]},{epsinds[[3]]},{epsinds[[4]]}}]+EpsYoungProj[expr,{{epsinds[[1]],otherinds[[1]]},{epsinds[[2]],otherinds[[2]]},{epsinds[[3]]},{epsinds[[4]]}}],
_,expr]
]
SetNumberOfArguments[EpsilonYoungProject,2];
Protect[EpsilonYoungProject];


(* ::Input::Initialization:: *)
(****************************** 2.7 Spinors ******************************)


(* ::Input::Initialization:: *)
MajoranaQ[_]:=False;
DiracQ[_]:=False;
SpinorQ[_]:=False;
SpinorUnbarQ[_]:=False;
SpinorBarQ[_]:=False;

SetNumberOfArguments[MajoranaQ,1];
SetNumberOfArguments[DiracQ,1];
SetNumberOfArguments[SpinorQ,1];
SetNumberOfArguments[SpinorUnbarQ,1];
SetNumberOfArguments[SpinorBarQ,1];
Protect[MajoranaQ,DiracQ,SpinorQ,SpinorUnbarQ,SpinorBarQ];


(* ::Input::Initialization:: *)
If[SpinorsPkgLoaded&&SpinorsKeepDefs,
Options[DefGenSpinor]={SpinorType->Majorana,Conjugate->False};
DefGenSpinor[tensor_,dependencies_,options:OptionsPattern[{DefGenSpinor,DefTensor}]]:=DefGenSpinor[tensor,dependencies,GenSet[],options];
DefGenSpinor[head_[indices__],dependencies_,sym_,options:OptionsPattern[{DefGenSpinor,DefTensor}]]:=defSpinor[head[indices],dependencies,sym,options];
,
Options[DefSpinor]={SpinorType->Majorana,Conjugate->False};
DefSpinor[tensor_,dependencies_,options:OptionsPattern[{DefSpinor,DefTensor}]]:=DefSpinor[tensor,dependencies,GenSet[],options];
DefSpinor[head_[indices__],dependencies_,sym_,options:OptionsPattern[{DefSpinor,DefTensor}]]:=defSpinor[head[indices],dependencies,sym,options];
];
defSpinor[head_[indices__],dependencies_,sym_,options:OptionsPattern[{DefSpinor,DefGenSpinor,DefTensor}]]:=Catch@Module[{funcname,st,conj,mfold,met,dimm,sbundle,bar,barpa,pns,dto,dtobar,g0,eucl},
If[SpinorsPkgLoaded&&SpinorsKeepDefs,funcname=DefGenSpinor;,funcname=DefSpinor;];
(* Options *)
{st,conj,pns}=OptionValue[{SpinorType,Conjugate,ProtectNewSymbol}];
(* Majorana spinors only exist in dimensions 2,3,4 mod 8. We only check the first manifold, which should make it work on products as well. *)
mfold=SelectFirst[If[Head[dependencies]===List,dependencies,{dependencies}],ManifoldQ,Null];
If[mfold==Null,Throw@Message[Evaluate[MessageName[Evaluate@funcname,"nomanifold"]],dependencies]];
dimm=DimOfManifold[mfold];
met=MetricsOfVBundle[Tangent[mfold]];
If[Length[met]<1,Throw@Message[Evaluate[MessageName[Evaluate@funcname,"missing"]],"metric defined",mfold]];
met=First[met];
(* check that a spin structure has been defined *)
If[!xTensorQ[Symbol["Gamma"<>SymbolName[met]<>"1"]],Throw@Message[Evaluate[MessageName[Evaluate@funcname,"missing"]],"spin structure defined",mfold]];
(* check that the last index is a down index of the spin bundle *)
sbundle=Symbol["Spin"<>SymbolName[mfold]];
If[(!DownIndexQ[Last@{indices}])||(VBundleOfIndex[Last@{indices}]=!=sbundle),Throw@Message[Evaluate[MessageName[Evaluate@funcname,"invalid"]],Last@{indices},"index"]];
eucl=(SignDetOfMetric[met]==1);
bar=Symbol[StringJoin["bar",SymbolName[head]]];
Switch[st,
Majorana,If[MemberQ[{2,3,4},Mod[dimm,8]],MajoranaQ[head]^=True;MajoranaQ[bar]^=True,Throw@Message[Evaluate[MessageName[Evaluate@funcname,"majoranawrongdim"]],mfold,dimm]],
Dirac,DiracQ[head]^=True;DiracQ[bar]^=True,
_,Throw@Message[Evaluate[MessageName[Evaluate@funcname,"invalid"]],"spinor type",st];
];
SpinorQ[head]^=True;SpinorQ[bar]^=True;
If[TrueQ@conj,SpinorBarQ[head]^=True;SpinorBarQ[bar]^=False,SpinorBarQ[head]^=False;SpinorBarQ[bar]^=True];
If[TrueQ@conj,SpinorUnbarQ[head]^=False;SpinorUnbarQ[bar]^=True,SpinorUnbarQ[head]^=True;SpinorUnbarQ[bar]^=False];
dto=FilterRules[FilterRules[{options},Options[DefTensor]],Except[Dagger]];
dto=Join[If[Head[dto]===List,dto,{dto}],{Dagger->Real}];
barpa=OverBar[xAct`xTensor`Private`PrintAsString[head,Quiet[Check[OptionValue[dto,PrintAs],Identity,{OptionValue::optnf}],{OptionValue::optnf}]]];
dtobar=FilterRules[dto,Except[Master|PrintAs]];
dtobar=Join[If[Head[dtobar]===List,dtobar,{dtobar}],{Master->head,PrintAs->ToString[barpa,StandardForm]}];
If[TrueQ@conj,
DefTensor[head@@Append[DaggerIndex@IndexList[indices][[1;;-2]],-Last@{indices}],dependencies,sym,dto];
DefTensor[bar[indices],dependencies,sym,dtobar];
,
DefTensor[head[indices],dependencies,sym,dto];
DefTensor[bar@@Append[DaggerIndex@IndexList[indices][[1;;-2]],-Last@{indices}],dependencies,sym,dtobar];
];
If[pns,Unprotect[head];Unprotect[bar]];
(* set up the dagger relations. *)
If[eucl,xAct`xTensor`Private`SetDaggerPair[head,bar],
g0=GammaMatrix[met,Zero];
If[TrueQ@conj,
inject[{dto->head,dtobar->bar,barpa->g0,st->sbundle},Dagger[dtobar]^=Function[Module[{a=DummyIn[st]},I dto@@Append[{##}[[1;;-2]],a]barpa[-a,-Last@{##}]]];
Dagger[dto]^=Function[Module[{a=DummyIn[st]},I barpa[-Last@{##},a] dtobar@@Append[{##}[[1;;-2]],-a]]];
];
,
inject[{dto->head,dtobar->bar,barpa->g0,st->sbundle},Dagger[dto]^=Function[Module[{a=DummyIn[st]},I dtobar@@Append[{##}[[1;;-2]],a]barpa[-a,-Last@{##}]]];
Dagger[dtobar]^=Function[Module[{a=DummyIn[st]},I barpa[-Last@{##},a] dto@@Append[{##}[[1;;-2]],-a]]];
];
];
];
(* correct variational derivative for Majorana spinors *)
If[st===Majorana,
Unprotect[LeftVarD];
inject[{dto->head,dtobar->bar},
dto/:ImplicitTensorDepQ[dto,dtobar]=True;
dtobar/:ImplicitTensorDepQ[dtobar,dto]=True;
LeftVarD[dtobar[__],cd_][dto[__],lrest_,0]:=0;
LeftVarD[dtobar[__],cd_][dto[__],0,rrest_]:=0;
LeftVarD[dtobar[barinds__],cd_][dto[inds__],lrest_,rrest_]:=Module[{chain},
chain=FindSpinChain[lrest\[CenterDot]dto[inds]\[CenterDot]rrest,dto[inds],GammaMatrixQ];
LeftVarD[dtobar[barinds],cd]@@FlipSpinChain[{dto[inds],lrest,rrest},chain]
];
LeftVarD[dto[__],cd_][dtobar[__],lrest_,0]:=0;
LeftVarD[dto[__],cd_][dtobar[__],0,rrest_]:=0;
LeftVarD[dto[inds__],cd_][dtobar[barinds__],lrest_,rrest_]:=Module[{chain},
chain=FindSpinChain[lrest\[CenterDot]dtobar[barinds]\[CenterDot]rrest,dtobar[barinds],GammaMatrixQ];
LeftVarD[dto[inds],cd]@@FlipSpinChain[{dtobar[barinds],lrest,rrest},chain]
];
];
Protect[LeftVarD];
];
If[pns,Protect[head];Protect[bar]];
];
If[SpinorsPkgLoaded&&SpinorsKeepDefs,
SetNumberOfArguments[DefGenSpinor,{2,Infinity}];
Protect[DefGenSpinor];
UndefGenSpinor[x___]:=UndefGenTensor[x];
Protect[UndefGenSpinor];
,
SetNumberOfArguments[DefSpinor,{2,Infinity}];
Protect[DefSpinor];
UndefSpinor[x___]:=UndefTensor[x];
Protect[UndefSpinor];
];


(* ::Input::Initialization:: *)
If[SpinorsPkgLoaded&&SpinorsKeepDefs,
DefOddSpinor[tens_,mani_,options:OptionsPattern[{DefGenSpinor,DefTensor}]]:=DefGenSpinor[tens,mani,Flatten[{options,GradeOfTensor->{CenterDot->1}}]];
DefOddSpinor[tens_,mani_,sym_,options:OptionsPattern[{DefGenSpinor,DefTensor}]]:=DefGenSpinor[tens,mani,sym,Flatten[{options,GradeOfTensor->{CenterDot->1}}]];
DefEvenSpinor[tens_,mani_,options:OptionsPattern[{DefGenSpinor,DefTensor}]]:=DefGenSpinor[tens,mani,Flatten[{options,GradeOfTensor->{CenterDot->0}}]];
DefEvenSpinor[tens_,mani_,sym_,options:OptionsPattern[{DefGenSpinor,DefTensor}]]:=DefGenSpinor[tens,mani,sym,Flatten[{options,GradeOfTensor->{CenterDot->0}}]];
,
DefOddSpinor[tens_,mani_,options:OptionsPattern[{DefSpinor,DefTensor}]]:=DefSpinor[tens,mani,Flatten[{options,GradeOfTensor->{CenterDot->1}}]];
DefOddSpinor[tens_,mani_,sym_,options:OptionsPattern[{DefSpinor,DefTensor}]]:=DefSpinor[tens,mani,sym,Flatten[{options,GradeOfTensor->{CenterDot->1}}]];
DefEvenSpinor[tens_,mani_,options:OptionsPattern[{DefSpinor,DefTensor}]]:=DefSpinor[tens,mani,Flatten[{options,GradeOfTensor->{CenterDot->0}}]];
DefEvenSpinor[tens_,mani_,sym_,options:OptionsPattern[{DefSpinor,DefTensor}]]:=DefSpinor[tens,mani,sym,Flatten[{options,GradeOfTensor->{CenterDot->0}}]];
];
SetNumberOfArguments[DefOddSpinor,{2,Infinity}];
SetNumberOfArguments[DefEvenSpinor,{2,Infinity}];
Protect[DefEvenSpinor,DefOddSpinor];


(* ::Input::Initialization:: *)
ConjugateSpinor[f_Symbol?SpinorQ]:=If[StringLength[SymbolName[f]]>3&&StringTake[SymbolName[f],3]=="bar",Symbol[StringDrop[SymbolName[f],3]],Symbol["bar"<>SymbolName[f]]];
SetNumberOfArguments[ConjugateSpinor,1];
Protect[ConjugateSpinor];


(* ::Input::Initialization:: *)
SpinScalar[IndexFree[expr_]]:=Module[{bundles},
bundles=Flatten@Map[Function[Flatten@ConstantArray[SlotsOfTensor[First@#],Last@#]],AllTensors[IndexFree[expr]]];
Length@Select[bundles,SpinBundleQ]==Length@Select[-bundles,SpinBundleQ]
];
SetNumberOfArguments[SpinScalar,1];
Protect[SpinScalar];


(* ::Input::Initialization:: *)
(****************************** 2.8 Flip and Fierz relations ******************************)


(* ::Input::Initialization:: *)
$SpinorFlipSigns={{-1,-1,+1,+1},{-1,-1,+1,+1},{+1,-1,-1,+1},{+1,-1,-1,+1},{+1,-1,-1,+1},{+1,+1,-1,-1},{-1,+1,+1,-1},{-1,+1,+1,-1}};
Protect[$SpinorFlipSigns];


(* ::Input::Initialization:: *)
SignOfGammaMatrix[f_?GammaMatrixQ]:=With[{dimm=Mod[DimOfVBundle@Tangent@BaseOfVBundle@VBundleOfMetric@MetricOfGammaMatrix[f],8,1]},Which[GammaStarQ[f],$SpinorFlipSigns[[dimm,Mod[1+dimm,4,1]]],
GammaZeroQ[f],$SpinorFlipSigns[[dimm,2]],
True,$SpinorFlipSigns[[dimm,Mod[1+Length@SlotsOfTensor[f]-2,4,1]]]]];
SetNumberOfArguments[SignOfGammaMatrix,1];
Protect[SignOfGammaMatrix];


(* ::Input::Initialization:: *)
FindSpinChain[expr_,start_,pat_:xTensorQ,incompl_:False]:=Catch@Module[{s1,s2,gammas,gam,i},
gammas={};
If[SpinorBarQ[Head@start],
(* we start with a conjugate spinor *)
s1=start;
s2=Null;
i=Last@s1;
While[True,
s2=FirstCase[expr,(_?SpinorQ|_?pat)[___,-i,___],Null,{0,Infinity}];
If[s2===Null,If[TrueQ@incompl,Break[],Throw@Message[SpinorFlip::error1,"Found uncontracted spinor index ",i]]];
If[SpinorQ[Head@s2],Break[],AppendTo[gammas,s2];i=Last@s2;];
];
,
(* we start with a regular spinor *)
s2=start;
s1=Null;
i=-Last@s2;
While[True,
s1=FirstCase[expr,(_?SpinorQ|_?pat)[___,i,___],Null,{0,Infinity}];
If[s1===Null,If[TrueQ@incompl,Break[],Throw@Message[SpinorFlip::error1,"Found uncontracted spinor index ",i]]];
If[SpinorQ[Head@s1],Break[],AppendTo[gammas,s1];i=-s1[[-2]];];
];
];
{s1,gammas,s2}
];
SetNumberOfArguments[FindSpinChain,{2,3}];
Protect[FindSpinChain];


(* ::Input::Initialization:: *)
FlipSpinChain[expr_,chain_]:=Module[{s1,s2,gammas,dimm,sbundle,sign,rules},
s1=chain[[1]];
gammas=chain[[2]];
s2=chain[[3]];
(* cannot flip incomplete chains *)
If[s1===Null,Return[expr]];
If[s2===Null,Return[expr]];
dimm=Mod[DimOfVBundle@Tangent@BaseOfVBundle[SlotsOfTensor[Head@s1][[-1]]],8,1];
(* calculate the signs *)
sign=Power[$SpinorFlipSigns[[dimm,1]],Length[gammas]+1]Product[SignOfGammaMatrix[gammas[[k,0]]],{k,1,Length[gammas]}];
(* determine replacement rules and replace terms, taking into account that the sign table was for anticommuting spinors and we don't change the order *)
(* the sign must be put into the spinor 2 because we also use it for the LeftVarD function *)
rules=Join[{s1->ReplacePart[ConjugateSpinor[Head@s1]@@s1,-1->-Last@s1],s2->-sign ReplacePart[ConjugateSpinor[Head@s2]@@s2,-1->-Last@s2]},Rule[#1,ReplacePart[#1,{-2->-#1[[-1]],-1->-#1[[-2]]}]]&/@gammas];
expr/.rules
];
SetNumberOfArguments[FlipSpinChain,2];
Protect[FlipSpinChain];


(* ::Input::Initialization:: *)
FlipSpinor[expr_]:=Catch@Module[{s1,s2,chain},
(* an expression with a single spinor bilinear *)
s1=Cases[expr,_?SpinorBarQ[__],{0,Infinity},Heads->True];
s2=Cases[expr,_?SpinorUnbarQ[__],{0,Infinity},Heads->True];
If[Length@s1!=1,Throw@Message[FlipSpinor::toomany,"conjugate spinors",Length@s1,1]];
If[Length@s2!=1,Throw@Message[FlipSpinor::toomany,"regular spinors",Length@s2,1]];
chain=FindSpinChain[expr,First@s1,GammaMatrixQ,True];
If[First@s2=!=Last@chain,Throw@Message[FlipSpinor::error,"No spinor bilinear found"]];
FlipSpinChain[expr,chain]
];
FlipSpinor[expr_,spinor:(_Symbol?SpinorQ|_Symbol?SpinorQ[__])]:=Catch@Module[{s,chain},
s=Cases[expr,If[SpinorQ[spinor],spinor[__],spinor],{0,Infinity},Heads->True];
If[Length@s!=1,Throw@Message[FlipSpinor::error1,spinor," not found"]];
chain=FindSpinChain[expr,First@s,GammaMatrixQ,True];
FlipSpinChain[expr,chain]
];
FlipSpinor[expr_,spinor1:(_Symbol?SpinorBarQ|_Symbol?SpinorBarQ[__]),spinor2:(_Symbol?SpinorUnbarQ|_Symbol?SpinorUnbarQ[__])]:=Catch@Module[{s1,s2,chain},
s1=Cases[expr,If[SpinorQ[spinor1],spinor1[__],spinor1],{0,Infinity},Heads->True];
s2=Cases[expr,If[SpinorQ[spinor2],spinor2[__],spinor2],{0,Infinity},Heads->True];
If[Length@s1!=1,Throw@Message[FlipSpinor::toomany,"conjugate spinors",Length@s1,1]];
If[Length@s2!=1,Throw@Message[FlipSpinor::toomany,"regular spinors",Length@s2,1]];
chain=FindSpinChain[expr,First@s1,GammaMatrixQ,True];
If[First@s2=!=Last@chain,Throw@Message[FlipSpinor::error,"No spinor bilinear found"]];
FlipSpinChain[expr,chain]
];
SetNumberOfArguments[FlipSpinor,{1,3}];
Protect[FlipSpinor];


(* ::Input::Initialization:: *)
FlipSpinorsToConjugateAmount[expr_,spinor:(_Symbol?SpinorQ),barspinorcount:(_Integer?NonNegative)]:=Catch@Module[{s=If[SpinorBarQ[spinor],ConjugateSpinor[spinor],spinor],spinors,barspinors,chains,complchains,flipchains,len,bsc,bscflip},
spinors=Cases[expr,s[__],{0,Infinity},Heads->True];
barspinors=Cases[expr,ConjugateSpinor[s][__],{0,Infinity},Heads->True];
If[barspinorcount==Length@barspinors,Return[expr]];
If[barspinorcount>Length@spinors+Length@barspinors,Throw@Message[FlipSpinorsToConjugateAmount::amount,"(conjugate) spinors","conjugate spinors",Length@spinors+Length@barspinors,barspinorcount]];
chains=DeleteDuplicates@Map[FindSpinChain[expr,#,GammaMatrixQ,True]&,Join[spinors,barspinors]];
(* only take complete chains *)
complchains=Select[chains,((#[[1]]=!=Null)&&(#[[-1]]=!=Null))&];
(* check how many conjugate spinors we have in the incomplete chains *)
bsc=Count[complchains,{ConjugateSpinor[s][__],{___},_}]-Count[chains,{ConjugateSpinor[s][__],{___},_}];
If[barspinorcount-bsc>Length@complchains,Throw@Message[FlipSpinorsToConjugateAmount::amount,"spinchains","conjugate spinors",Length@chains,barspinorcount]];
(* select chains which contain different spinors at both ends *)
flipchains=Select[complchains,(#[[1,0]]=!=ConjugateSpinor[#[[-1,0]]])&];
len=Length@complchains-Length@flipchains;
If[barspinorcount-bsc<len,Throw@Message[FlipSpinorsToConjugateAmount::amount,"spinchains with same spinor at both ends","conjugate spinors",len,barspinorcount]];
(* flip enough chains *)
bscflip=Count[flipchains,{ConjugateSpinor[s][__],{___},_}];
(* we need to flip spinors *)
If[barspinorcount-bsc>bscflip+len,
chains=Select[flipchains,(#[[-1,0]]===s)&];
Return@Fold[FlipSpinChain,expr,chains[[1;;barspinorcount-bsc-bscflip-len]]]
];
(* we need to flip conjugate spinors *)
If[barspinorcount-bsc<bscflip+len,
chains=Select[flipchains,(#[[1,0]]===ConjugateSpinor[s])&];
Return@Fold[FlipSpinChain,expr,chains[[1;;bscflip+len-barspinorcount+bsc]]]
];
(* we're already fine *)
expr
];
SetNumberOfArguments[FlipSpinorsToConjugateAmount,3];
Protect[FlipSpinorsToConjugateAmount];


(* ::Input::Initialization:: *)
SortSpinor[expr:(_List|_Plus),rules:(_Rule|{_Rule...})]:=Map[SortSpinor[#,rules]&,expr];
SortSpinor[expr_,rules:({_Rule...})]:=Fold[SortSpinor,expr,rules];
SortSpinor[expr_,rules_Rule]:=Catch@Module[{spinors,chains},
If[!SpinorQ[rules[[1]]]||!SpinorQ[rules[[2]]],Throw@Message[SortSpinor::error,"Can only flip spinors"]];
If[ConjugateSpinor[rules[[1]]]=!=rules[[2]],Throw@Message[SortSpinor::error,"Can only flip a spinor into its conjugate"]];
(* Find all spinors matching the head in the expression, and include covariant derivatives *)
spinors=Cases[expr,rules[[1]][__],{0,Infinity},Heads->True];
chains=Map[FindSpinChain[expr,#,GammaMatrixQ,True]&,spinors];
Fold[FlipSpinChain,expr,chains]
];
SetNumberOfArguments[SortSpinor,2];
Protect[SortSpinor];


(* ::Input::Initialization:: *)
SpinorFlipSymmetrize[expr:(_List|_Plus)]:=Map[SpinorFlipSymmetrize,expr];
SpinorFlipSymmetrize[expr_]:=Catch@Module[{spinors,chains},
(* find all spin chains *)
spinors=Cases[expr,_?SpinorBarQ[__],{0,Infinity},Heads->True];
chains=Map[FindSpinChain[expr,#,GammaMatrixQ,True]&,spinors];
Fold[((#1+FlipSpinChain[#1,#2])/2)&,expr,chains]
];
SetNumberOfArguments[SpinorFlipSymmetrize,1];
Protect[SpinorFlipSymmetrize];


(* ::Input::Initialization:: *)
FierzExpand[cd_?CovDQ[i__]@barspinor_?SpinorBarQ[ib__],spinor_?SpinorUnbarQ[is__]]:=(FierzExpand[barspinor[ib],spinor[is]]/.{barspinor[inds__]:>cd[i]@barspinor[inds]})
FierzExpand[barspinor_?SpinorBarQ[ib__],cd_?CovDQ[i__]@spinor_?SpinorUnbarQ[is__]]:=(FierzExpand[barspinor[ib],spinor[is]]/.{spinor[inds__]:>cd[i]@spinor[inds]})
FierzExpand[cd_?CovDQ[i1__]@barspinor_?SpinorBarQ[ib__],cd_?CovDQ[i2__]@spinor_?SpinorUnbarQ[is__]]:=(FierzExpand[barspinor[ib],spinor[is]]/.{barspinor[inds__]:>cd[i1]@barspinor[inds],spinor[inds__]:>cd[i2]@spinor[inds]})
FierzExpand[barspinor:_?SpinorBarQ[__],spinor:_?SpinorUnbarQ[__]]:=Catch@Module[{sbundle,tbundle,mfold,dim,k,gname,sinds,dum1,dum2},
sinds={Last@spinor,Last@barspinor};
sbundle=VBundleOfIndex[sinds[[1]]];
tbundle=Tangent[BaseOfVBundle[sbundle]];
If[VBundleOfIndex[sinds[[2]]]=!=sbundle,Throw@Message[FierzExpand::diffbundles,sbundle,VBundleOfIndex[sinds[[2]]]]];
dim=DimOfVBundle[tbundle];
gname="Gamma"<>SymbolName[First@MetricsOfVBundle[tbundle]];
{dum1,dum2}=DummiesIn[sbundle,2];
If[Mod[dim,2]==0,2^(-dim/2)(ReplacePart[barspinor,-1->dum1]\[CenterDot]ReplacePart[spinor,-1->-dum1]delta@@sinds+Sum[1/k!(-1)^(k (k-1)/2)Module[{s,inds},s=Symbol[gname<>ToString[k]];inds=DummiesIn[tbundle,k];s@@Join[inds,sinds] ReplacePart[barspinor,-1->dum1]\[CenterDot]s@@Join[-inds,{-dum1,dum2}]\[CenterDot]ReplacePart[spinor,-1->-dum2]],{k,1,dim}]),2^(-(dim-1)/2)(ReplacePart[barspinor,-1->dum1]\[CenterDot]ReplacePart[spinor,-1->-dum1]delta@@sinds+Sum[1/k!(-1)^(k (k-1)/2)Module[{s,inds},s=Symbol[gname<>ToString[k]];inds=DummiesIn[tbundle,k];s@@Join[inds,sinds] ReplacePart[barspinor,-1->dum1]\[CenterDot]s@@Join[-inds,{-dum1,dum2}]\[CenterDot]ReplacePart[spinor,-1->-dum2]],{k,1,(dim-1)/2}])]
]
SetNumberOfArguments[FierzExpand,2]
Protect[FierzExpand];


(* ::Input::Initialization:: *)
(****************************** 2.9 Irreducible spin tensors ******************************)


(* ::Input::Initialization:: *)
IrreducibleSpinTensor[basespinor_?SpinorUnbarQ,n_Integer?Positive,rep_String]:=Catch@Module[{sbundle,tbundle,liebundle,comm,extralie},
sbundle=-Last@SlotsOfTensor[basespinor];
tbundle=Tangent@BaseOfVBundle[sbundle];
(* only works in 4D so far *)
If[(DimOfVBundle[sbundle]!=4)||(DimOfVBundle[tbundle]!=4),Throw@Message[IrreducibleSpinTensor::wrongdim,DimOfVBundle[sbundle],DimOfVBundle[tbundle]]];
(* and at most one lie algebra index *)
If[Length@SlotsOfTensor[basespinor]>2,Throw@Message[IrreducibleSpinTensor::toomanyinds,Length@SlotsOfTensor[basespinor]-1]];
If[Length@SlotsOfTensor[basespinor]==2,liebundle=First@SlotsOfTensor[basespinor];If[!VBundleQ[liebundle],liebundle=-liebundle],liebundle=Null];
If[(Length@SlotsOfTensor[basespinor]>1)&&(tbundle===liebundle),Throw@Message[IrreducibleSpinTensor::nolie]];
(* and Majorana spinors *)
If[!MajoranaQ[basespinor],Throw@Message[IrreducibleSpinTensor::nomajorana]];
comm=(GradeOfTensor[basespinor,CenterDot]==0);
extralie=(Length@SlotsOfTensor[basespinor]>1);
Switch[n,
0,ZeroTensor,
1,basespinor,
(* two-spinor irreducibles *)
2,Which[
(comm)&&(!extralie),
If[MemberQ[{"4","6"},rep],defIrrSTensor[basespinor,sbundle,tbundle,liebundle,comm,extralie,n,rep],Throw@Message[IrreducibleSpinTensor::invalidrep,rep]],
(!comm)&&(!extralie),
If[MemberQ[{"1","4","1'"},rep],defIrrSTensor[basespinor,sbundle,tbundle,liebundle,comm,extralie,n,rep],Throw@Message[IrreducibleSpinTensor::invalidrep,rep]],
(comm)&&(extralie),
If[MemberQ[{"d(d-1)/2","2d(d+1)","3d(d+1)","2d(d-1)","d(d-1)/2'"},rep],defIrrSTensor[basespinor,sbundle,tbundle,liebundle,comm,extralie,n,rep],Throw@Message[IrreducibleSpinTensor::invalidrep,rep]],
(!comm)&&(extralie),
If[MemberQ[{"d(d+1)/2","2d(d-1)","3d(d-1)","2d(d+1)","d(d+1)/2'"},rep],defIrrSTensor[basespinor,sbundle,tbundle,liebundle,comm,extralie,n,rep],Throw@Message[IrreducibleSpinTensor::invalidrep,rep]]
],
(* three-spinor irreducibles *)
3,Which[
(comm)&&(!extralie),
If[MemberQ[{"8","12"},rep],defIrrSTensor[basespinor,sbundle,tbundle,liebundle,comm,extralie,n,rep],Throw@Message[IrreducibleSpinTensor::invalidrep,rep]],
(!comm)&&(!extralie),
If[MemberQ[{"4"},rep],defIrrSTensor[basespinor,sbundle,tbundle,liebundle,comm,extralie,n,rep],Throw@Message[IrreducibleSpinTensor::invalidrep,rep]],
(comm)&&(extralie),
If[MemberQ[{"2d(d-1)(d-2)/3","4d(d+1)(d-1)/3","2d(d+1)(d+2)","4d(d+1)(d-1)","4d(d+1)(d+2)/3","4d(d+1)(d-1)/3*"},rep],defIrrSTensor[basespinor,sbundle,tbundle,liebundle,comm,extralie,n,rep],Throw@Message[IrreducibleSpinTensor::invalidrep,rep]],
(!comm)&&(extralie),
If[MemberQ[{"2d(d+1)(d+2)/3","4d(d+1)(d-1)/3","2d(d-1)(d-2)","4d(d+1)(d-1)","4d(d-1)(d-2)/3","4d(d+1)(d-1)/3*"},rep],defIrrSTensor[basespinor,sbundle,tbundle,liebundle,comm,extralie,n,rep],Throw@Message[IrreducibleSpinTensor::invalidrep,rep]]
],
(* four-spinor irreducibles only for spinors without extra lie index *)
4,Which [
(comm)&&(!extralie),
If[MemberQ[{"9","10","16"},rep],defIrrSTensor[basespinor,sbundle,tbundle,liebundle,comm,extralie,n,rep],Throw@Message[IrreducibleSpinTensor::invalidrep,rep]],
(!comm)&&(!extralie),
If[MemberQ[{"1"},rep],defIrrSTensor[basespinor,sbundle,tbundle,liebundle,comm,extralie,n,rep],Throw@Message[IrreducibleSpinTensor::invalidrep,rep]],
True,Throw@Message[IrreducibleSpinTensor::notimpl]],
(* higher irreducibles only for anticommuting spinors without extra lie index *)
_,If[(!comm)&&(!extralie),ZeroTensor,Throw@Message[IrreducibleSpinTensor::notimpl]]
]
];
SetNumberOfArguments[IrreducibleSpinTensor,3];
Protect[IrreducibleSpinTensor];


(* ::Input::Initialization:: *)
IrreducibleSpinTensorQ[_]:=False;
SetNumberOfArguments[IrreducibleSpinTensorQ,1];
Protect[IrreducibleSpinTensorQ];


(* ::Input::Initialization:: *)
defIrrSTensor[basespinor_,sbundle_,tbundle_,liebundle_,comm_,extralie_,n_,rep_]:=Module[{tens,ttens,prot},
(* define irreducible head if not yet defined *)
tens=Symbol["Irr"<>SymbolName[sbundle]];
If[!xAct`xTensor`xTensorQ[tens[1,2,3,4,5]],
xUpSetDelayed[xAct`xTensor`xTensorQ[tens[spinor_,count_,replabel_,slots_,sym_]],True];
xUpSetDelayed[IrreducibleSpinTensorQ[tens],True];
inject[{ttens->tens},xAct`xTensor`PrintAs[ttens[spinor_,count_,replabel_,slots_,sym_]]^:=RowBox[{SuperscriptBox["Irr"<>xAct`xTensor`PrintAs[sbundle],RowBox[{"(",count,",",StyleBox[replabel,Bold],")"}]],"[",xAct`xTensor`PrintAs[spinor],"]"}]];
inject[{ttens->tens},xAct`TexAct`Tex[ttens[spinor_,count_,replabel_,slots_,sym_]]:="\\mathrm{Irr}"<>xAct`TexAct`Tex[sbundle]<>"^{("<>ToString[count]<>",\\mathbf{"<>replabel<>"})}["<>xAct`TexAct`Tex[spinor]<>"]"];
xAct`xTensor`SlotsOfTensor[tens[spinor_,count_,replabel_,slots_,sym_]]^:=slots;
xAct`xTensor`DependenciesOfTensor[tens[spinor_,count_,replabel_,slots_,sym_]]^:=xAct`xTensor`DependenciesOfTensor[spinor];
xAct`xTensor`DefInfo[tens[spinor_,count_,replabel_,slots_,sym_]]^:={"tensor","Irreducible spin tensor constructed from "<>SymbolName[spinor]<>" ."};
xAct`xTensor`HostsOf[tens[spinor_,count_,replabel_,slots_,sym_]]^:={};
xAct`xTensor`TensorID[tens[spinor_,count_,replabel_,slots_,sym_]]^:={};
xAct`xTensor`SymmetryGroupOfTensor[tens[spinor_,count_,replabel_,slots_,sym_]]^:=sym;
prot=Unprotect[CenterDot];
xAct`xTensor`GradeOfTensor[tens[spinor_,count_,replabel_,slots_,sym_],CenterDot]^:=xAct`xTensor`GradeOfTensor[spinor,CenterDot]*count;
Protect[prot];
];
(* return the actual irreducible. we do not need defaults, which are handled by the user-exposed function. *)
Switch[n,
(* two-spinor irreducibles *)
2,Which[
(comm)&&(!extralie),Switch[rep,
"4",tens[basespinor,2,"4",{tbundle},StrongGenSet[{},GenSet[]]],
"6",tens[basespinor,2,"6",{tbundle,tbundle},StrongGenSet[{1,2},GenSet[-Cycles[{1,2}]]]]
],
(!comm)&&(!extralie),Switch[rep,
"1",tens[basespinor,2,"1",{},StrongGenSet[{},GenSet[]]],
"4",tens[basespinor,2,"4",{tbundle},StrongGenSet[{},GenSet[]]],
"1'",tens[basespinor,2,"1'",{},StrongGenSet[{},GenSet[]]]
],
(comm)&&(extralie),Switch[rep,
"d(d-1)/2",tens[basespinor,2,"d(d-1)/2",{liebundle,liebundle},StrongGenSet[{1,2},GenSet[-Cycles[{1,2}]]]],
"2d(d+1)",tens[basespinor,2,"2d(d+1)",{liebundle,liebundle,tbundle},StrongGenSet[{1,2},GenSet[Cycles[{1,2}]]]],
"3d(d+1)",tens[basespinor,2,"3d(d+1)",{liebundle,liebundle,tbundle,tbundle},StrongGenSet[{1,2,3,4},GenSet[Cycles[{1,2}],-Cycles[{3,4}]]]],
"2d(d-1)",tens[basespinor,2,"2d(d-1)",{liebundle,liebundle,tbundle},StrongGenSet[{1,2},GenSet[-Cycles[{1,2}]]]],
"d(d-1)/2'",tens[basespinor,2,"d(d-1)/2'",{liebundle,liebundle},StrongGenSet[{1,2},GenSet[-Cycles[{1,2}]]]]
],
(!comm)&&(extralie),Switch[rep,
"d(d+1)/2",tens[basespinor,2,"d(d+1)/2",{liebundle,liebundle},StrongGenSet[{1,2},GenSet[Cycles[{1,2}]]]],
"2d(d-1)",tens[basespinor,2,"2d(d-1)",{liebundle,liebundle,tbundle},StrongGenSet[{1,2},GenSet[-Cycles[{1,2}]]]],
"3d(d-1)",tens[basespinor,2,"3d(d-1)",{liebundle,liebundle,tbundle,tbundle},StrongGenSet[{1,2,3,4},GenSet[-Cycles[{1,2}],-Cycles[{3,4}]]]],
"2d(d+1)",tens[basespinor,2,"2d(d+1)",{liebundle,liebundle,tbundle},StrongGenSet[{1,2},GenSet[Cycles[{1,2}]]]],
"d(d+1)/2'",tens[basespinor,2,"d(d+1)/2'",{liebundle,liebundle},StrongGenSet[{1,2},GenSet[Cycles[{1,2}]]]]
]
],
(* three-spinor irreducibles *)
3,Which[
(comm)&&(!extralie),Switch[rep,
"8",tens[basespinor,3,"8",{tbundle,tbundle,-sbundle},StrongGenSet[{1,2},GenSet[-Cycles[{1,2}]]]],
"12",tens[basespinor,3,"12",{tbundle,-sbundle},StrongGenSet[{},GenSet[]]]
],
(!comm)&&(!extralie),Switch[rep,
"4",tens[basespinor,3,"4",{-sbundle},StrongGenSet[{},GenSet[]]]
],
(comm)&&(extralie),Switch[rep,
"2d(d-1)(d-2)/3",tens[basespinor,3,"2d(d-1)(d-2)/3",{liebundle,liebundle,liebundle,-sbundle},StrongGenSet[{1,2,3},GenSet[-Cycles[{1,2}],-Cycles[{2,3}]]]],
"4d(d+1)(d-1)/3",tens[basespinor,3,"4d(d+1)(d-1)/3",{liebundle,liebundle,liebundle,-sbundle},StrongGenSet[{1,2},GenSet[-Cycles[{1,2}]]]],
"2d(d+1)(d+2)",tens[basespinor,3,"2d(d+1)(d+2)",{liebundle,liebundle,liebundle,tbundle,-sbundle},StrongGenSet[{1,2,3},GenSet[Cycles[{1,2}],Cycles[{2,3}]]]],
"4d(d+1)(d-1)",tens[basespinor,3,"4d(d+1)(d-1)",{liebundle,liebundle,liebundle,tbundle,-sbundle},StrongGenSet[{1,2},GenSet[Cycles[{1,2}]]]],
"4d(d+1)(d-1)/3*",tens[basespinor,3,"4d(d+1)(d-1)/3*",{liebundle,liebundle,liebundle,-sbundle},StrongGenSet[{1,2},GenSet[-Cycles[{1,2}]]]],
"4d(d+1)(d+2)/3",tens[basespinor,3,"4d(d+1)(d+2)/3",{liebundle,liebundle,liebundle,tbundle,tbundle,-sbundle},StrongGenSet[{1,2,3,4,5},GenSet[Cycles[{1,2}],Cycles[{2,3}],-Cycles[{4,5}]]]]
],
(!comm)&&(extralie),Switch[rep,
"2d(d+1)(d+2)/3",tens[basespinor,3,"2d(d+1)(d+2)/3",{liebundle,liebundle,liebundle,-sbundle},StrongGenSet[{1,2,3},GenSet[Cycles[{1,2}],Cycles[{2,3}]]]],
"4d(d+1)(d-1)/3",tens[basespinor,3,"4d(d+1)(d-1)/3",{liebundle,liebundle,liebundle,-sbundle},StrongGenSet[{1,2},GenSet[Cycles[{1,2}]]]],
"2d(d-1)(d-2)",tens[basespinor,3,"2d(d-1)(d-2)",{liebundle,liebundle,liebundle,tbundle,-sbundle},StrongGenSet[{1,2,3},GenSet[-Cycles[{1,2}],-Cycles[{2,3}]]]],
"4d(d+1)(d-1)",tens[basespinor,3,"4d(d+1)(d-1)",{liebundle,liebundle,liebundle,tbundle,-sbundle},StrongGenSet[{1,2},GenSet[-Cycles[{1,2}]]]],
"4d(d+1)(d-1)/3*",tens[basespinor,3,"4d(d+1)(d-1)/3*",{liebundle,liebundle,liebundle,-sbundle},StrongGenSet[{1,2},GenSet[Cycles[{1,2}]]]],
"4d(d-1)(d-2)/3",tens[basespinor,3,"4d(d-1)(d-2)/3",{liebundle,liebundle,liebundle,tbundle,tbundle,-sbundle},StrongGenSet[{1,2,3,4,5},GenSet[-Cycles[{1,2}],-Cycles[{2,3}],-Cycles[{4,5}]]]]
]
],
(* four-spinor irreducibles only for spinors without extra lie index *)
4,Which [
(comm)&&(!extralie),Switch[rep,
"9",tens[basespinor,4,"9",{tbundle,tbundle},StrongGenSet[{1,2},GenSet[Cycles[{1,2}]]]],
"10",tens[basespinor,4,"10",{tbundle,tbundle,tbundle,tbundle},StrongGenSet[{1,2,3,4},GenSet[-Cycles[{1,2}],-Cycles[{3,4}],Cycles[{1,3},{2,4}]]]],
"16",tens[basespinor,4,"16",{tbundle,tbundle,tbundle},StrongGenSet[{2,3},GenSet[-Cycles[{2,3}]]]]
],
(!comm)&&(!extralie),Switch[rep,
"1",tens[basespinor,4,"1",{},StrongGenSet[{},GenSet[]]]
]
]
]
]


(* ::Input::Initialization:: *)
ExpandIrreducibleSpinTensor[tens_?IrreducibleSpinTensorQ[spinor_,count_,rep_,slots_,sym_][inds___]]:=Catch@Module[{cs,ilist,sbundle,tbundle,met,gamma,eps,liebundle,comm,extralie},
cs=ConjugateSpinor[spinor];
ilist={inds};
sbundle=-Last@SlotsOfTensor[spinor];
tbundle=Tangent@BaseOfVBundle[sbundle];
met=First@MetricsOfVBundle[tbundle];
gamma=Symbol["Gamma"<>SymbolName[met]];
eps=epsilon[met];
If[Length@SlotsOfTensor[spinor]==2,liebundle=First@SlotsOfTensor[spinor];If[!VBundleQ[liebundle],liebundle=-liebundle],liebundle=Null];
comm=(GradeOfTensor[spinor,CenterDot]==0);
extralie=(Length@SlotsOfTensor[spinor]>1);
Switch[count,
2,Which[
(comm)&&(!extralie),Switch[rep,
"4",With[{A=DummyIn@sbundle,B=DummyIn@sbundle},cs[A]\[CenterDot]gamma[inds,-A,B]\[CenterDot]spinor[-B]],
"6",With[{A=DummyIn@sbundle,B=DummyIn@sbundle},cs[A]\[CenterDot]gamma[inds,-A,B]\[CenterDot]spinor[-B]]
],
(!comm)&&(!extralie),Switch[rep,
"1",With[{A=DummyIn@sbundle},cs[A]\[CenterDot]spinor[-A]],
"4",With[{A=DummyIn@sbundle,B=DummyIn@sbundle,mu=DummyIn@tbundle,nu=DummyIn@tbundle,rho=DummyIn@tbundle},1/6 eps[inds,mu,nu,rho]cs[A]\[CenterDot]gamma[-mu,-nu,-rho,-A,B]\[CenterDot]spinor[-B]],
"1'",With[{A=DummyIn@sbundle,B=DummyIn@sbundle,mu=DummyIn@tbundle,nu=DummyIn@tbundle,rho=DummyIn@tbundle,sigma=DummyIn@tbundle},1/24 eps[mu,nu,rho,sigma]cs[A]\[CenterDot]gamma[-mu,-nu,-rho,-sigma,-A,B]\[CenterDot]spinor[-B]]
],
(comm)&&(extralie),Switch[rep,
"d(d-1)/2",Antisymmetrize[With[{A=DummyIn@sbundle},cs[ilist[[1]],A]\[CenterDot]spinor[ilist[[2]],-A]],ilist[[1;;2]]],
"2d(d+1)",Symmetrize[With[{A=DummyIn@sbundle,B=DummyIn@sbundle},cs[ilist[[1]],A]\[CenterDot]gamma[ilist[[3]],-A,B]\[CenterDot]spinor[ilist[[2]],-B]],ilist[[1;;2]]],
"3d(d+1)",Symmetrize[With[{A=DummyIn@sbundle,B=DummyIn@sbundle},cs[ilist[[1]],A]\[CenterDot]gamma[ilist[[3]],ilist[[4]],-A,B]\[CenterDot]spinor[ilist[[2]],-B]],ilist[[1;;2]]],
"2d(d-1)",Antisymmetrize[With[{A=DummyIn@sbundle,B=DummyIn@sbundle,mu=DummyIn@tbundle,nu=DummyIn@tbundle,rho=DummyIn@tbundle},1/6eps[ilist[[3]],mu,nu,rho]cs[ilist[[1]],A]\[CenterDot]gamma[-mu,-nu,-rho,-A,B]\[CenterDot]spinor[ilist[[2]],-B]],ilist[[1;;2]]],
"d(d-1)/2'",Antisymmetrize[With[{A=DummyIn@sbundle,B=DummyIn@sbundle,mu=DummyIn@tbundle,nu=DummyIn@tbundle,rho=DummyIn@tbundle,sigma=DummyIn@tbundle},1/24eps[mu,nu,rho,sigma]cs[ilist[[1]],A]\[CenterDot]gamma[-mu,-nu,-rho,-sigma,-A,B]\[CenterDot]spinor[ilist[[2]],-B]],ilist[[1;;2]]]
],
(!comm)&&(extralie),Switch[rep,
"d(d+1)/2",Symmetrize[With[{A=DummyIn@sbundle},cs[ilist[[1]],A]\[CenterDot]spinor[ilist[[2]],-A]],ilist[[1;;2]]],
"2d(d-1)",Antisymmetrize[With[{A=DummyIn@sbundle,B=DummyIn@sbundle},cs[ilist[[1]],A]\[CenterDot]gamma[ilist[[3]],-A,B]\[CenterDot]spinor[ilist[[2]],-B]],ilist[[1;;2]]],
"3d(d-1)",Antisymmetrize[With[{A=DummyIn@sbundle,B=DummyIn@sbundle},cs[ilist[[1]],A]\[CenterDot]gamma[ilist[[3]],ilist[[4]],-A,B]\[CenterDot]spinor[ilist[[2]],-B]],ilist[[1;;2]]],
"2d(d+1)",Symmetrize[With[{A=DummyIn@sbundle,B=DummyIn@sbundle,mu=DummyIn@tbundle,nu=DummyIn@tbundle,rho=DummyIn@tbundle},1/6eps[ilist[[3]],mu,nu,rho]cs[ilist[[1]],A]\[CenterDot]gamma[-mu,-nu,-rho,-A,B]\[CenterDot]spinor[ilist[[2]],-B]],ilist[[1;;2]]],
"d(d+1)/2'",Symmetrize[With[{A=DummyIn@sbundle,B=DummyIn@sbundle,mu=DummyIn@tbundle,nu=DummyIn@tbundle,rho=DummyIn@tbundle,sigma=DummyIn@tbundle},1/24eps[mu,nu,rho,sigma]cs[ilist[[1]],A]\[CenterDot]gamma[-mu,-nu,-rho,-sigma,-A,B]\[CenterDot]spinor[ilist[[2]],-B]],ilist[[1;;2]]]
]
],
3,Which[
(*TODO*)(comm)&&(!extralie),Switch[rep,
"8",With[{A=DummyIn@sbundle,B=DummyIn@sbundle,K=DummyIn@sbundle},cs[A]\[CenterDot]gamma[ilist[[1]],ilist[[2]],-A,B]\[CenterDot]spinor[-B]\[CenterDot]spinor[ilist[[3]]]+1/2(gamma[ilist[[1]],ilist[[3]],A]\[CenterDot]cs[B]\[CenterDot]gamma[ilist[[2]],-B,K]\[CenterDot]spinor[-K]\[CenterDot]spinor[-A]-gamma[ilist[[2]],ilist[[3]],A]\[CenterDot]cs[B]\[CenterDot]gamma[ilist[[1]],-B,K]\[CenterDot]spinor[-K]\[CenterDot]spinor[-A])],
"12",With[{A=DummyIn@sbundle,B=DummyIn@sbundle},cs[A]\[CenterDot]gamma[ilist[[1]],-A,B]\[CenterDot]spinor[-B]\[CenterDot]spinor[ilist[[2]]]]
],
(!comm)&&(!extralie),Switch[rep,
"4",With[{A=DummyIn@sbundle},cs[A]\[CenterDot]spinor[-A]\[CenterDot]spinor[ilist[[1]]]]
],
(comm)&&(extralie),Switch[rep,
"2d(d-1)(d-2)/3",Antisymmetrize[ExpandIrreducibleSpinTensor[tens[spinor,2,"d(d-1)/2",{liebundle,liebundle},Null][ilist[[1]],ilist[[2]]]]spinor[ilist[[3]],ilist[[4]]],ilist[[1;;3]]],
"4d(d+1)(d-1)/3",2/3ExpandIrreducibleSpinTensor[tens[spinor,2,"d(d-1)/2",{liebundle,liebundle},Null][ilist[[1]],ilist[[2]]]]spinor[ilist[[3]],ilist[[4]]]-2/3Antisymmetrize[ExpandIrreducibleSpinTensor[tens[spinor,2,"d(d-1)/2",{liebundle,liebundle},Null][ilist[[3]],ilist[[1]]]]\[CenterDot]spinor[ilist[[2]],ilist[[4]]],ilist[[1;;2]]],
"4d(d+1)(d-1)/3*",With[{mu=DummyIn@tbundle,nu=DummyIn@tbundle,rho=DummyIn@tbundle,sigma=DummyIn@tbundle,A=DummyIn@sbundle},1/24eps[mu,nu,rho,sigma]gamma[-mu,-nu,-rho,-sigma,ilist[[4]],A](2/3ExpandIrreducibleSpinTensor[tens[spinor,2,"d(d-1)/2'",{liebundle,liebundle},Null][ilist[[1]],ilist[[2]]]]spinor[ilist[[3]],-A]-2/3Antisymmetrize[ExpandIrreducibleSpinTensor[tens[spinor,2,"d(d-1)/2'",{liebundle,liebundle},Null][ilist[[3]],ilist[[1]]]]spinor[ilist[[2]],-A],ilist[[1;;2]]])],
"2d(d+1)(d+2)",With[{A=DummyIn@sbundle,nu=DummyIn@tbundle},Symmetrize[3/4ExpandIrreducibleSpinTensor[tens[spinor,2,"2d(d+1)",{liebundle,liebundle,tbundle},Null][ilist[[1]],ilist[[2]],ilist[[4]]]]\[CenterDot]spinor[ilist[[3]],ilist[[5]]]-1/4gamma[ilist[[4]],nu,ilist[[5]],A]\[CenterDot]ExpandIrreducibleSpinTensor[tens[spinor,2,"2d(d+1)",{liebundle,liebundle,tbundle},Null][ilist[[1]],ilist[[2]],-nu]]\[CenterDot]spinor[ilist[[3]],-A],ilist[[1;;3]]]],
"4d(d+1)(d-1)",With[{A=DummyIn@sbundle,nu=DummyIn@tbundle},1/2ExpandIrreducibleSpinTensor[tens[spinor,2,"2d(d+1)",{liebundle,liebundle,tbundle},Null][ilist[[1]],ilist[[2]],ilist[[4]]]]\[CenterDot]spinor[ilist[[3]],ilist[[5]]]-1/2Symmetrize[ExpandIrreducibleSpinTensor[tens[spinor,2,"2d(d+1)",{liebundle,liebundle,tbundle},Null][ilist[[3]],ilist[[1]],ilist[[4]]]]\[CenterDot]spinor[ilist[[2]],ilist[[5]]],ilist[[1;;2]]]-1/6gamma[ilist[[4]],nu,ilist[[5]],A]\[CenterDot]ExpandIrreducibleSpinTensor[tens[spinor,2,"2d(d+1)",{liebundle,liebundle,tbundle},Null][ilist[[1]],ilist[[2]],-nu]]\[CenterDot]spinor[ilist[[3]],-A]+1/6Symmetrize[gamma[ilist[[4]],nu,ilist[[5]],A]\[CenterDot]ExpandIrreducibleSpinTensor[tens[spinor,2,"2d(d+1)",{liebundle,liebundle,tbundle},Null][ilist[[3]],ilist[[1]],-nu]]\[CenterDot]spinor[ilist[[2]],-A],ilist[[1;;2]]]],
"4d(d+1)(d+2)/3",With[{A=DummyIn@sbundle,rho=DummyIn@tbundle,sigma=DummyIn@tbundle},Symmetrize[1/3 ExpandIrreducibleSpinTensor[tens[spinor,2,"3d(d+1)",{liebundle,liebundle,tbundle,tbundle},Null][ilist[[1]],ilist[[2]],ilist[[4]],ilist[[5]]]]spinor[ilist[[3]],ilist[[6]]]-1/6(gamma[rho,ilist[[4]],ilist[[6]],A]ExpandIrreducibleSpinTensor[tens[spinor,2,"3d(d+1)",{liebundle,liebundle,tbundle,tbundle},Null][ilist[[1]],ilist[[2]],ilist[[5]],-rho]]-gamma[rho,ilist[[5]],ilist[[6]],A]ExpandIrreducibleSpinTensor[tens[spinor,2,"3d(d+1)",{liebundle,liebundle,tbundle,tbundle},Null][ilist[[1]],ilist[[2]],ilist[[4]],-rho]])spinor[ilist[[3]],-A]-1/6gamma[ilist[[4]],ilist[[5]],rho,sigma,ilist[[6]],A]ExpandIrreducibleSpinTensor[tens[spinor,2,"3d(d+1)",{liebundle,liebundle,tbundle,tbundle},Null][ilist[[1]],ilist[[2]],-rho,-sigma]]spinor[ilist[[3]],-A],ilist[[1;;3]]]]
],
(!comm)&&(extralie),Switch[rep,
"2d(d+1)(d+2)/3",Symmetrize[ExpandIrreducibleSpinTensor[tens[spinor,2,"d(d+1)/2",{liebundle,liebundle},Null][ilist[[1]],ilist[[2]]]]\[CenterDot]spinor[ilist[[3]],ilist[[4]]],ilist[[1;;3]]],
"4d(d+1)(d-1)/3",2/3ExpandIrreducibleSpinTensor[tens[spinor,2,"d(d+1)/2",{liebundle,liebundle},Null][ilist[[1]],ilist[[2]]]]\[CenterDot]spinor[ilist[[3]],ilist[[4]]]-2/3Symmetrize[ExpandIrreducibleSpinTensor[tens[spinor,2,"d(d+1)/2",{liebundle,liebundle},Null][ilist[[3]],ilist[[1]]]]\[CenterDot]spinor[ilist[[2]],ilist[[4]]],ilist[[1;;2]]],
"4d(d+1)(d-1)/3*",With[{mu=DummyIn@tbundle,nu=DummyIn@tbundle,rho=DummyIn@tbundle,sigma=DummyIn@tbundle,A=DummyIn@sbundle},1/24eps[mu,nu,rho,sigma]gamma[-mu,-nu,-rho,-sigma,ilist[[4]],A]\[CenterDot](2/3ExpandIrreducibleSpinTensor[tens[spinor,2,"d(d+1)/2'",{liebundle,liebundle},Null][ilist[[1]],ilist[[2]]]]\[CenterDot]spinor[ilist[[3]],-A]-2/3Symmetrize[ExpandIrreducibleSpinTensor[tens[spinor,2,"d(d+1)/2'",{liebundle,liebundle},Null][ilist[[3]],ilist[[1]]]]\[CenterDot]spinor[ilist[[2]],-A],ilist[[1;;2]]])],
"2d(d-1)(d-2)",With[{A=DummyIn@sbundle,nu=DummyIn@tbundle},Antisymmetrize[3/4ExpandIrreducibleSpinTensor[tens[spinor,2,"2d(d-1)",{liebundle,liebundle,tbundle},Null][ilist[[1]],ilist[[2]],ilist[[4]]]]\[CenterDot]spinor[ilist[[3]],ilist[[5]]]-1/4gamma[ilist[[4]],nu,ilist[[5]],A]\[CenterDot]ExpandIrreducibleSpinTensor[tens[spinor,2,"2d(d-1)",{liebundle,liebundle,tbundle},Null][ilist[[1]],ilist[[2]],-nu]]\[CenterDot]spinor[ilist[[3]],-A],ilist[[1;;3]]]],
"4d(d+1)(d-1)",With[{A=DummyIn@sbundle,nu=DummyIn@tbundle},1/2ExpandIrreducibleSpinTensor[tens[spinor,2,"2d(d-1)",{liebundle,liebundle,tbundle},Null][ilist[[1]],ilist[[2]],ilist[[4]]]]\[CenterDot]spinor[ilist[[3]],ilist[[5]]]-1/2Antisymmetrize[ExpandIrreducibleSpinTensor[tens[spinor,2,"2d(d-1)",{liebundle,liebundle},Null][ilist[[3]],ilist[[1]],ilist[[4]]]]\[CenterDot]spinor[ilist[[2]],ilist[[5]]],ilist[[1;;2]]]-1/6gamma[ilist[[4]],nu,ilist[[5]],A]\[CenterDot]ExpandIrreducibleSpinTensor[tens[spinor,2,"2d(d-1)",{liebundle,liebundle,tbundle},Null][ilist[[1]],ilist[[2]],-nu]]\[CenterDot]spinor[ilist[[3]],-A]+1/6Antisymmetrize[gamma[ilist[[4]],nu,ilist[[5]],A]\[CenterDot]ExpandIrreducibleSpinTensor[tens[spinor,2,"2d(d-1)",{liebundle,liebundle,tbundle},Null][ilist[[3]],ilist[[1]],-nu]]\[CenterDot]spinor[ilist[[2]],-A],ilist[[1;;2]]]],
"4d(d-1)(d-2)/3",With[{A=DummyIn@sbundle,rho=DummyIn@tbundle,sigma=DummyIn@tbundle},Antisymmetrize[1/3 ExpandIrreducibleSpinTensor[tens[spinor,2,"3d(d-1)",{liebundle,liebundle,tbundle,tbundle},Null][ilist[[1]],ilist[[2]],ilist[[4]],ilist[[5]]]]spinor[ilist[[3]],ilist[[6]]]-1/6(gamma[rho,ilist[[4]],ilist[[6]],A]ExpandIrreducibleSpinTensor[tens[spinor,2,"3d(d-1)",{liebundle,liebundle,tbundle,tbundle},Null][ilist[[1]],ilist[[2]],ilist[[5]],-rho]]-gamma[rho,ilist[[5]],ilist[[6]],A]ExpandIrreducibleSpinTensor[tens[spinor,2,"3d(d-1)",{liebundle,liebundle,tbundle,tbundle},Null][ilist[[1]],ilist[[2]],ilist[[4]],-rho]])spinor[ilist[[3]],-A]-1/6gamma[ilist[[4]],ilist[[5]],rho,sigma,ilist[[6]],A]ExpandIrreducibleSpinTensor[tens[spinor,2,"3d(d-1)",{liebundle,liebundle,tbundle,tbundle},Null][ilist[[1]],ilist[[2]],-rho,-sigma]]spinor[ilist[[3]],-A],ilist[[1;;3]]]]
]
],
4,Which[
(comm)&&(!extralie),Switch[rep,
"9",With[{A=DummyIn@sbundle,B=DummyIn@sbundle,K=DummyIn@sbundle,L=DummyIn@sbundle},cs[A]\[CenterDot]gamma[ilist[[1]],-A,B]\[CenterDot]spinor[-B]cs[K]\[CenterDot]gamma[ilist[[2]],-K,L]\[CenterDot]spinor[-L]],
"10",With[{A=DummyIn@sbundle,B=DummyIn@sbundle,K=DummyIn@sbundle,L=DummyIn@sbundle,alpha=DummyIn@tbundle,beta=DummyIn@tbundle},cs[A]\[CenterDot]gamma[ilist[[1]],ilist[[2]],-A,B]\[CenterDot]spinor[-B]cs[K]\[CenterDot]gamma[ilist[[3]],ilist[[4]],-K,L]\[CenterDot]spinor[-L]-1/2(cs[A]\[CenterDot]gamma[alpha,ilist[[1]],-A,B]\[CenterDot]spinor[-B]met[ilist[[2]],ilist[[3]]]cs[K]\[CenterDot]gamma[ilist[[4]],-alpha,-K,L]\[CenterDot]spinor[-L]-cs[A]\[CenterDot]gamma[alpha,ilist[[2]],-A,B]\[CenterDot]spinor[-B]met[ilist[[1]],ilist[[3]]]cs[K]\[CenterDot]gamma[ilist[[4]],-alpha,-K,L]\[CenterDot]spinor[-L]-cs[A]\[CenterDot]gamma[alpha,ilist[[1]],-A,B]\[CenterDot]spinor[-B]met[ilist[[2]],ilist[[4]]]cs[K]\[CenterDot]gamma[ilist[[3]],-alpha,-K,L]\[CenterDot]spinor[-L]+cs[A]\[CenterDot]gamma[alpha,ilist[[2]],-A,B]\[CenterDot]spinor[-B]met[ilist[[1]],ilist[[4]]]cs[K]\[CenterDot]gamma[ilist[[3]],-alpha,-K,L]\[CenterDot]spinor[-L])+1/6(met[ilist[[1]],ilist[[3]]]met[ilist[[2]],ilist[[4]]]-met[ilist[[1]],ilist[[4]]]met[ilist[[2]],ilist[[3]]])cs[A]\[CenterDot]gamma[alpha,beta,-A,B]\[CenterDot]spinor[-B]cs[K]\[CenterDot]gamma[-alpha,-beta,-K,L]\[CenterDot]spinor[-L]],
"16",With[{A=DummyIn@sbundle,B=DummyIn@sbundle,K=DummyIn@sbundle,L=DummyIn@sbundle},1/2(cs[A]\[CenterDot]gamma[ilist[[1]],-A,B]\[CenterDot]spinor[-B]cs[K]\[CenterDot]gamma[ilist[[2]],ilist[[3]],-K,L]\[CenterDot]spinor[-L]+cs[A]\[CenterDot]gamma[ilist[[2]],-A,B]\[CenterDot]spinor[-B]cs[K]\[CenterDot]gamma[ilist[[1]],ilist[[3]],-K,L]\[CenterDot]spinor[-L])]
],
(!comm)&&(!extralie),Switch[rep,
"1",With[{A=DummyIn@sbundle,B=DummyIn@sbundle},cs[A]\[CenterDot]spinor[-A]cs[B]\[CenterDot]spinor[-B]]
],
(comm)&&(extralie),Throw@Message[IrreducibleSpinTensor::notimpl],
(!comm)&&(extralie),Throw@Message[IrreducibleSpinTensor::notimpl]
],
_,Throw@Message[ExpandIrreducibleSpinTensor::error,"Malformed irreducible tensor: too many base spinors"]
]
];
SetNumberOfArguments[ExpandIrreducibleSpinTensor,1];
Protect[ExpandIrreducibleSpinTensor];


(* ::Input::Initialization:: *)
ExpandIrreducibleSpinTensors[expr_]:=expr/.{tens_?IrreducibleSpinTensorQ[defs__][inds___]:>ExpandIrreducibleSpinTensor[tens[defs][inds]]}
SetNumberOfArguments[ExpandIrreducibleSpinTensors,1];
Protect[ExpandIrreducibleSpinTensors];


(* ::Input::Initialization:: *)
IrreducibleSpinDecompose[expr_,spinor_?SpinorUnbarQ]:=Catch@Module[{expr2=Expand[expr],sbundle,tbundle,liebundle,comm,extralie},
sbundle=-Last@SlotsOfTensor[spinor];
tbundle=Tangent@BaseOfVBundle[sbundle];
(* only works in 4D so far *)
If[(DimOfVBundle[sbundle]!=4)||(DimOfVBundle[tbundle]!=4),Throw@Message[IrreducibleSpinTensor::wrongdim,DimOfVBundle[sbundle],DimOfVBundle[tbundle]]];
(* and at most one Lie algebra index *)
If[Length@SlotsOfTensor[spinor]>2,Throw@Message[IrreducibleSpinTensor::toomanyinds,Length@SlotsOfTensor[spinor]-1]];
If[Length@SlotsOfTensor[spinor]==2,liebundle=First@SlotsOfTensor[spinor];If[!VBundleQ[liebundle],liebundle=-liebundle],liebundle=Null];
If[(Length@SlotsOfTensor[spinor]>1)&&(tbundle===liebundle),Throw@Message[IrreducibleSpinTensor::nolie]];
comm=(GradeOfTensor[spinor,CenterDot]==0);
extralie=(Length@SlotsOfTensor[spinor]>1);
If[Head[expr2]===Plus,Map[irrSDecomp[spinor,sbundle,tbundle,liebundle,comm,extralie,#]&,expr2],irrSDecomp[spinor,sbundle,tbundle,liebundle,comm,extralie,expr2]]
];
SetNumberOfArguments[IrreducibleSpinDecompose,2];
Protect[IrreducibleSpinDecompose];


(* ::Input::Initialization:: *)
irrSDecomp[spinor_,sbundle_,tbundle_,liebundle_,comm_,extralie_,expr_]:=Catch@Module[{cs=ConjugateSpinor[spinor],scount,barscount,met,gamma,eps,t},
(* only count spinors without derivatives *)
barscount=TensorCount[expr,cs,False];
scount=TensorCount[expr,spinor,False]+barscount;
met=First@MetricsOfVBundle[tbundle];
gamma=Symbol["Gamma"<>SymbolName[met]];
eps=epsilon[met];
Switch[scount,
0,expr,
1,If[barscount==1,t=FirstCase[expr,cs[__],Null,{1,2}];FlipSpinor[expr,t],expr],
2,Which[
(comm)&&(!extralie),(FlipSpinorsToConjugateAmount[expr,spinor,1]/.{cs[A_]spinor[B_]:>With[{mu=DummyIn@tbundle,nu=DummyIn@tbundle},1/4 gamma[mu,B,A]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,2,"4"][-mu]-1/8 gamma[mu,nu,B,A]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,2,"6"][-mu,-nu]]}),
(!comm)&&(!extralie),(FlipSpinorsToConjugateAmount[expr,spinor,1]/.{Verbatim[CenterDot][x___,cs[A_],y___]Verbatim[CenterDot][u___,spinor[B_],v___]:>CenterDot[x,cs[A],y,u,spinor[B],v],Verbatim[CenterDot][x___,cs[A_],y___]spinor[B_]:>CenterDot[x,cs[A],y,spinor[B]],cs[A_]Verbatim[CenterDot][u___,spinor[B_],v___]:>CenterDot[cs[A],u,spinor[B],v],Verbatim[CenterDot][x___,spinor[B_],y___,cs[A_],z___]:>-CenterDot[x,cs[A],y,spinor[B],z]}/.{Verbatim[CenterDot][x___,cs[A_],y___,spinor[B_],z___]:>(-1)^(Plus@@(GradeOfTensor[#,CenterDot]&/@Head/@{y}))CenterDot[x,With[{mu=DummyIn@tbundle,nu=DummyIn@tbundle,rho=DummyIn@tbundle,sigma=DummyIn@tbundle},1/4delta[B,A]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,2,"1"][]-1/24 eps[-mu,-nu,-rho,-sigma]gamma[mu,nu,rho,B,A]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,2,"4"][sigma]-1/96eps[-mu,-nu,-rho,-sigma]gamma[mu,nu,rho,sigma,B,A]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,2,"1'"][]],y,z]}),
(comm)&&(extralie),
(FlipSpinorsToConjugateAmount[expr,spinor,1]/.{cs[i_,A_]spinor[j_,B_]:>With[{mu=DummyIn@tbundle,nu=DummyIn@tbundle,rho=DummyIn@tbundle,sigma=DummyIn@tbundle},1/4delta[B,A]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,2,"d(d-1)/2"][i,j]+1/4 gamma[-mu,B,A]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,2,"2d(d+1)"][i,j,mu]-1/8 gamma[-mu,-nu,B,A]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,2,"3d(d+1)"][i,j,mu,nu]-1/24 eps[-mu,-nu,-rho,-sigma]gamma[mu,nu,rho,B,A]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,2,"2d(d-1)"][i,j,sigma]-1/96eps[-mu,-nu,-rho,-sigma]gamma[mu,nu,rho,sigma,B,A]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,2,"d(d-1)/2'"][i,j]]}),
(!comm)&&(extralie),(FlipSpinorsToConjugateAmount[expr,spinor,1]/.{Verbatim[CenterDot][x___,cs[i_,A_],y___]Verbatim[CenterDot][u___,spinor[j_,B_],v___]:>CenterDot[x,cs[i,A],y,u,spinor[j,B],v],Verbatim[CenterDot][x___,cs[i_,A_],y___]spinor[j_,B_]:>CenterDot[x,cs[i,A],y,spinor[j,B]],cs[i_,A_]Verbatim[CenterDot][u___,spinor[j_,B_],v___]:>CenterDot[cs[i,A],u,spinor[j,B],v],Verbatim[CenterDot][x___,spinor[j_,B_],y___,cs[i_,A_],z___]:>-CenterDot[x,cs[i,A],y,spinor[j,B],z]}/.{Verbatim[CenterDot][x___,cs[i_,A_],y___,spinor[j_,B_],z___]:>(-1)^(Plus@@(GradeOfTensor[#,CenterDot]&/@Head/@{y}))CenterDot[x,With[{mu=DummyIn@tbundle,nu=DummyIn@tbundle,rho=DummyIn@tbundle,sigma=DummyIn@tbundle},1/4delta[B,A]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,2,"d(d+1)/2"][i,j]+1/4 gamma[-mu,B,A]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,2,"2d(d-1)"][i,j,mu]-1/8 gamma[-mu,-nu,B,A]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,2,"3d(d-1)"][i,j,mu,nu]-1/24 eps[-mu,-nu,-rho,-sigma]gamma[mu,nu,rho,B,A]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,2,"2d(d+1)"][i,j,sigma]-1/96eps[-mu,-nu,-rho,-sigma]gamma[mu,nu,rho,sigma,B,A]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,2,"d(d+1)/2'"][i,j]],y,z]})
],
3,Which[
(comm)&&(!extralie),(FlipSpinorsToConjugateAmount[expr,spinor,1]/.{spinor[A_]cs[B_]spinor[C_]:>With[{mu=DummyIn@tbundle,nu=DummyIn@tbundle,K=DummyIn@sbundle},1/8(gamma[-mu,A,B]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"12"][mu,C]+gamma[-mu,C,B]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"12"][mu,A])+1/16(gamma[-mu,-nu,A,B]gamma[mu,C,K]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"12"][nu,-K]+gamma[-mu,-nu,C,B]gamma[mu,A,K]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"12"][nu,-K])-1/16(gamma[-mu,-nu,A,B]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"8"][mu,nu,C]+gamma[-mu,-nu,C,B]defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"8"][mu,nu,A])]}),
(!comm)&&(!extralie),
(FlipSpinorsToConjugateAmount[expr,spinor,1]//.{Verbatim[CenterDot][x___,cs[A_],y___]Verbatim[CenterDot][u___,spinor[B_],v___]:>CenterDot[x,cs[A],y,u,spinor[B],v],Verbatim[CenterDot][x___,cs[A_],y___]spinor[B_]:>CenterDot[x,cs[A],y,spinor[B]],cs[A_]Verbatim[CenterDot][u___,spinor[B_],v___]:>CenterDot[cs[A],u,spinor[B],v],Verbatim[CenterDot][u___,spinor[C_],x___,spinor[B_],y___,cs[A_],z___]:>-CenterDot[u,spinor[C],x,cs[A],y,spinor[B],z],Verbatim[CenterDot][u___,cs[A_],x___,spinor[B_],y___,spinor[C_],z___]:>-CenterDot[u,spinor[B],x,cs[A],y,spinor[C],z]}/.{Verbatim[CenterDot][u___,spinor[A_],x___,cs[B_],y___,spinor[C_],z___]:>(-1)^(Plus@@(GradeOfTensor[#,CenterDot]&/@Head/@{x,y}))CenterDot[u,x,With[{mu=DummyIn@tbundle,nu=DummyIn@tbundle,rho=DummyIn@tbundle,sigma=DummyIn@tbundle,F=DummyIn@sbundle},-1/8(delta[A,B]delta[C,F]-delta[C,B]delta[A,F]+1/6gamma[-mu,-nu,-rho,A,B]gamma[mu,nu,rho,C,F]-1/6gamma[-mu,-nu,-rho,C,B]gamma[mu,nu,rho,A,F]-1/24 gamma[-mu,-nu,-rho,-sigma,A,B]gamma[mu,nu,rho,sigma,C,F]+1/24 gamma[-mu,-nu,-rho,-sigma,C,B]gamma[mu,nu,rho,sigma,A,F])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4"][-F]],y,z]}),
(comm)&&(extralie),
(FlipSpinorsToConjugateAmount[expr,spinor,1]/.{spinor[a_,A_]cs[b_,B_]spinor[c_,C_]:>With[{mu=DummyIn@tbundle,nu=DummyIn@tbundle,rho=DummyIn@tbundle,sigma=DummyIn@tbundle,F=DummyIn@sbundle},-1/96(12(delta[A,B]delta[C,F]-delta[C,B]delta[A,F])+2(gamma[-mu,-nu,-rho,A,B]gamma[mu,nu,rho,C,F]-gamma[-mu,-nu,-rho,C,B]gamma[mu,nu,rho,A,F])-1/2(gamma[-mu,-nu,-rho,-sigma,A,B]gamma[mu,nu,rho,sigma,C,F]-gamma[-mu,-nu,-rho,-sigma,C,B]gamma[mu,nu,rho,sigma,A,F]))defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"2d(d-1)(d-2)/3"][a,b,c,-F]-1/192(24 delta[A,B]delta[C,F]+6gamma[mu,C,B]gamma[-mu,A,F]-2gamma[mu,nu,C,B]gamma[-mu,-nu,A,F]-gamma[mu,nu,rho,A,B]gamma[-mu,-nu,-rho,C,F])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)/3"][a,b,c,-F]-1/192(24 delta[C,B]delta[A,F]+6gamma[mu,A,B]gamma[-mu,C,F]-2gamma[mu,nu,A,B]gamma[-mu,-nu,C,F]-gamma[mu,nu,rho,C,B]gamma[-mu,-nu,-rho,A,F])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)/3"][c,b,a,-F]-1/48(3/2(gamma[mu,A,B]gamma[-mu,C,F]-gamma[mu,C,B]gamma[-mu,A,F])-1/2(gamma[mu,nu,A,B]gamma[-mu,-nu,C,F]-gamma[mu,nu,C,B]gamma[-mu,-nu,A,F]))defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)/3"][c,a,b,-F]-1/192(6 gamma[mu,C,B]gamma[-mu,A,F]+2 gamma[mu,nu,C,B]gamma[-mu,-nu,A,F]- gamma[mu,nu,rho,A,B]gamma[-mu,-nu,-rho,C,F]- gamma[mu,nu,rho,sigma,A,B]gamma[-mu,-nu,-rho,-sigma,C,F])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)/3*"][a,b,c,-F]-1/192(6 gamma[mu,A,B]gamma[-mu,C,F]+2 gamma[mu,nu,A,B]gamma[-mu,-nu,C,F]- gamma[mu,nu,rho,C,B]gamma[-mu,-nu,-rho,A,F]- gamma[mu,nu,rho,sigma,C,B]gamma[-mu,-nu,-rho,-sigma,A,F])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)/3*"][c,b,a,-F]-1/48(3/2(gamma[mu,A,B]gamma[-mu,C,F]-gamma[mu,C,B]gamma[-mu,A,F])+1/2(gamma[mu,nu,A,B]gamma[-mu,-nu,C,F]-gamma[mu,nu,C,B]gamma[-mu,-nu,A,F]))defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)/3*"][c,a,b,-F]+1/8(gamma[nu,A,B]delta[C,F]+gamma[nu,C,B]delta[A,F]+1/2(gamma[mu,nu,A,B]gamma[-mu,C,F]+gamma[mu,nu,C,B]gamma[-mu,A,F]))defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"2d(d+1)(d+2)"][a,b,c,-nu,-F]+1/16(2gamma[nu,A,B]delta[C,F]-2gamma[mu,nu,A,B]gamma[-mu,C,F]+gamma[mu,nu,rho,C,B]gamma[-mu,-rho,A,F])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)"][a,b,c,-nu,-F]+1/16(2gamma[nu,C,B]delta[A,F]-2gamma[mu,nu,C,B]gamma[-mu,A,F]+gamma[mu,nu,rho,A,B]gamma[-mu,-rho,C,F])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)"][c,b,a,-nu,-F]+1/16(gamma[mu,nu,rho,A,B]gamma[-mu,-nu,C,F]+gamma[mu,nu,rho,C,B]gamma[-mu,-nu,A,F])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)"][c,a,b,-rho,-F]-1/16(gamma[mu,nu,A,B]delta[C,F]+gamma[mu,nu,C,B]delta[A,F])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d+2)/3"][a,b,c,-mu,-nu,-F]]}),
(!comm)&&(extralie),
(FlipSpinorsToConjugateAmount[expr,spinor,1]//.{Verbatim[CenterDot][x___,cs[i_,A_],y___]Verbatim[CenterDot][u___,spinor[j_,B_],v___]:>CenterDot[x,cs[i,A],y,u,spinor[j,B],v],Verbatim[CenterDot][x___,cs[i_,A_],y___]spinor[j_,B_]:>CenterDot[x,cs[i,A],y,spinor[j,B]],cs[i_,A_]Verbatim[CenterDot][u___,spinor[j_,B_],v___]:>CenterDot[cs[i,A],u,spinor[j,B],v],Verbatim[CenterDot][u___,spinor[k_,C_],x___,spinor[j_,B_],y___,cs[i_,A_],z___]:>-CenterDot[u,spinor[k,C],x,cs[i,A],y,spinor[j,B],z],Verbatim[CenterDot][u___,cs[i_,A_],x___,spinor[j_,B_],y___,spinor[k_,C_],z___]:>-CenterDot[u,spinor[j,B],x,cs[i,A],y,spinor[k,C],z]}/.{Verbatim[CenterDot][u___,spinor[a_,A_],x___,cs[b_,B_],y___,spinor[c_,C_],z___]:>(-1)^(Plus@@(GradeOfTensor[#,CenterDot]&/@Head/@{x,y}))CenterDot[u,x,With[{mu=DummyIn@tbundle,nu=DummyIn@tbundle,rho=DummyIn@tbundle,sigma=DummyIn@tbundle,F=DummyIn@sbundle},-1/96(12(delta[A,B]delta[C,F]-delta[C,B]delta[A,F])+2(gamma[-mu,-nu,-rho,A,B]gamma[mu,nu,rho,C,F]-gamma[-mu,-nu,-rho,C,B]gamma[mu,nu,rho,A,F])-1/2(gamma[-mu,-nu,-rho,-sigma,A,B]gamma[mu,nu,rho,sigma,C,F]-gamma[-mu,-nu,-rho,-sigma,C,B]gamma[mu,nu,rho,sigma,A,F]))defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"2d(d+1)(d+2)/3"][a,b,c,-F]-1/192(24 delta[A,B]delta[C,F]+6gamma[mu,C,B]gamma[-mu,A,F]-2gamma[mu,nu,C,B]gamma[-mu,-nu,A,F]-gamma[mu,nu,rho,A,B]gamma[-mu,-nu,-rho,C,F])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)/3"][a,b,c,-F]+1/192(24 delta[C,B]delta[A,F]+6gamma[mu,A,B]gamma[-mu,C,F]-2gamma[mu,nu,A,B]gamma[-mu,-nu,C,F]-gamma[mu,nu,rho,C,B]gamma[-mu,-nu,-rho,A,F])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)/3"][c,b,a,-F]-1/48(3/2(gamma[mu,A,B]gamma[-mu,C,F]-gamma[mu,C,B]gamma[-mu,A,F])-1/2(gamma[mu,nu,A,B]gamma[-mu,-nu,C,F]-gamma[mu,nu,C,B]gamma[-mu,-nu,A,F]))defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)/3"][c,a,b,-F]-1/192(6gamma[mu,C,B]gamma[-mu,A,F]+2gamma[mu,nu,C,B]gamma[-mu,-nu,A,F]-gamma[mu,nu,rho,A,B]gamma[-mu,-nu,-rho,C,F]-gamma[mu,nu,rho,sigma,A,B]gamma[-mu,-nu,-rho,-sigma,C,F])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)/3*"][a,b,c,-F]+1/192(6gamma[mu,A,B]gamma[-mu,C,F]+2gamma[mu,nu,A,B]gamma[-mu,-nu,C,F]-gamma[mu,nu,rho,C,B]gamma[-mu,-nu,-rho,A,F]-gamma[mu,nu,rho,sigma,C,B]gamma[-mu,-nu,-rho,-sigma,A,F])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)/3*"][c,b,a,-F]-1/48(3/2(gamma[mu,A,B]gamma[-mu,C,F]-gamma[mu,C,B]gamma[-mu,A,F])+1/2(gamma[mu,nu,A,B]gamma[-mu,-nu,C,F]-gamma[mu,nu,C,B]gamma[-mu,-nu,A,F]))defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)/3*"][c,a,b,-F]+1/8(gamma[nu,A,B]delta[C,F]+gamma[nu,C,B]delta[A,F]+1/2(gamma[mu,nu,A,B]gamma[-mu,C,F]+gamma[mu,nu,C,B]gamma[-mu,A,F]))defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"2d(d-1)(d-2)"][a,b,c,-nu,-F]+1/16(2gamma[nu,A,B]delta[C,F]-2gamma[mu,nu,A,B]gamma[-mu,C,F]+gamma[mu,nu,rho,C,B]gamma[-mu,-rho,A,F])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)"][a,b,c,-nu,-F]-1/16(2gamma[nu,C,B]delta[A,F]-2gamma[mu,nu,C,B]gamma[-mu,A,F]+gamma[mu,nu,rho,A,B]gamma[-mu,-rho,C,F])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)"][c,b,a,-nu,-F]+1/16(gamma[mu,nu,rho,A,B]gamma[-mu,-nu,C,F]+gamma[mu,nu,rho,C,B]gamma[-mu,-nu,A,F])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d+1)(d-1)"][c,a,b,-rho,-F]-1/16(gamma[mu,nu,A,B]delta[C,F]+gamma[mu,nu,C,B]delta[A,F])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,3,"4d(d-1)(d-2)/3"][a,b,c,-mu,-nu,-F]],y,z]})
],
4,Which[
(comm)&&(!extralie),(FlipSpinorsToConjugateAmount[expr,spinor,2]/.{cs[A_]spinor[B_]cs[C_]spinor[D_]:>With[{mu=DummyIn@tbundle,nu=DummyIn@tbundle,rho=DummyIn@tbundle,sigma=DummyIn@tbundle},1/16(gamma[mu,B,A]gamma[nu,D,C]+gamma[mu,D,A]gamma[nu,B,C])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,4,"9"][-mu,-nu]+1/32(gamma[rho,mu,B,A]gamma[-rho,nu,D,C]+gamma[rho,mu,D,A]gamma[-rho,nu,B,C])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,4,"9"][-mu,-nu]-1/12(gamma[mu,B,A]gamma[nu,rho,D,C]+gamma[mu,D,A]gamma[nu,rho,B,C])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,4,"16"][-mu,-nu,-rho]+1/64(gamma[mu,nu,B,A]gamma[rho,sigma,D,C]+gamma[mu,nu,D,A]gamma[rho,sigma,B,C])defIrrSTensor[spinor,sbundle,tbundle,liebundle,comm,extralie,4,"10"][-mu,-nu,-rho,-sigma]]}),
(!comm)&&(!extralie),
Throw@Message[IrreducibleSpinTensor::notimpl],
(!comm)&&(extralie),
Throw@Message[IrreducibleSpinTensor::notimpl],
(!comm)&&(extralie),
Throw@Message[IrreducibleSpinTensor::notimpl]
],
_,If[(!comm)&&!(extralie),0,Throw@Message[IrreducibleSpinDecompose::error1,"Can decompose up to 4 spinors into irreducibles, but found ",scount]]
]
]


(* ::Input::Initialization:: *)
IrreducibleSpinProject[expr_,spinor_?SpinorUnbarQ]:=Catch@Module[{sbundle,tbundle,liebundle,comm,extralie},
sbundle=-Last@SlotsOfTensor[spinor];
tbundle=Tangent@BaseOfVBundle[sbundle];
(* only works in 4D so far *)
If[(DimOfVBundle[sbundle]!=4)||(DimOfVBundle[tbundle]!=4),Throw@Message[IrreducibleSpinTensor::wrongdim,DimOfVBundle[sbundle],DimOfVBundle[tbundle]]];
(* and at most one Lie algebra index *)
If[Length@SlotsOfTensor[spinor]>2,Throw@Message[IrreducibleSpinTensor::toomanyinds,Length@SlotsOfTensor[spinor]-1]];
If[Length@SlotsOfTensor[spinor]==2,liebundle=First@SlotsOfTensor[spinor];If[!VBundleQ[liebundle],liebundle=-liebundle],liebundle=Null];
If[(Length@SlotsOfTensor[spinor]>1)&&(tbundle===liebundle),Throw@Message[IrreducibleSpinTensor::nolie]];
comm=(GradeOfTensor[spinor,CenterDot]==0);
extralie=(Length@SlotsOfTensor[spinor]>1);
irrSProj[spinor,sbundle,tbundle,liebundle,comm,extralie,Expand[expr]]
];
SetNumberOfArguments[IrreducibleSpinProject,2];
Protect[IrreducibleSpinProject];


(* ::Input::Initialization:: *)
irrSProj[spinor_,sbundle_,tbundle_,liebundle_,comm_,extralie_,expr_]:=Catch@Module[{reps={},repsyoung={},repslie={},met,gam,eps,tens,t,g1,g2},
met=First@MetricsOfVBundle[tbundle];
gam="Gamma"<>SymbolName[met];
eps=epsilon[met];
tens=Symbol["Irr"<>SymbolName[sbundle]];
(* orthogonal to \[Gamma] matrices *)
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"1"]},g1[mu_,A_,B_]t[spinor,3,rep__][i1___,-mu_,i2___,-B_]:>0]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"1"]},g1[mu_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,-mu_,i2___,-B_],right___]:>0]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"1"]},g1[-mu_,A_,B_]t[spinor,3,rep__][i1___,mu_,i2___,-B_]:>0]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"1"]},g1[-mu_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,mu_,i2___,-B_],right___]:>0]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"2"]},g1[mu_,nu_,A_,B_]t[spinor,3,rep__][i1___,-mu_,i2___,-B_]:>t[spinor,3,rep][i1,nu,i2,A]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"2"]},g1[mu_,nu_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,-mu_,i2___,-B_],right___]:>CenterDot[left,t[spinor,3,rep][i1,nu,i2,A],right]]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"2"]},g1[-mu_,nu_,A_,B_]t[spinor,3,rep__][i1___,mu_,i2___,-B_]:>t[spinor,3,rep][i1,nu,i2,A]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"2"]},g1[-mu_,nu_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,mu_,i2___,-B_],right___]:>CenterDot[left,t[spinor,3,rep][i1,nu,i2,A],right]]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"2"]},g1[nu_,mu_,A_,B_]t[spinor,3,rep__][i1___,-mu_,i2___,-B_]:>-t[spinor,3,rep][i1,nu,i2,A]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"2"]},g1[nu_,mu_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,-mu_,i2___,-B_],right___]:>-CenterDot[left,t[spinor,3,rep][i1,nu,i2,A],right]]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"2"]},g1[nu_,-mu_,A_,B_]t[spinor,3,rep__][i1___,mu_,i2___,-B_]:>-t[spinor,3,rep][i1,nu,i2,A]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"2"]},g1[nu_,-mu_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,mu_,i2___,-B_],right___]:>-CenterDot[left,t[spinor,3,rep][i1,nu,i2,A],right]]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"],g2->Symbol[gam<>"1"]},g1[mu_,rho_,sigma_,A_,B_]t[spinor,3,rep__][i1___,-mu_,i2___,-B_]:>g2[sigma,A,B]t[spinor,3,rep][i1,rho,i2,-B]-g2[rho,A,B]t[spinor,3,rep][i1,sigma,i2,-B]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"],g2->Symbol[gam<>"1"]},g1[mu_,rho_,sigma_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,-mu_,i2___,-B_],right___]:>g2[sigma,A,B]CenterDot[left,t[spinor,3,rep][i1,rho,i2,-B],right]-g2[rho,A,B]CenterDot[left,t[spinor,3,rep][i1,sigma,i2,-B],right]]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"],g2->Symbol[gam<>"1"]},g1[-mu_,rho_,sigma_,A_,B_]t[spinor,3,rep__][i1___,mu_,i2___,-B_]:>g2[sigma,A,B]t[spinor,3,rep][i1,rho,i2,-B]-g2[rho,A,B]t[spinor,3,rep][i1,sigma,i2,-B]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"],g2->Symbol[gam<>"1"]},g1[-mu_,rho_,sigma_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,mu_,i2___,-B_],right___]:>g2[sigma,A,B]CenterDot[left,t[spinor,3,rep][i1,rho,i2,-B],right]-g2[rho,A,B]CenterDot[left,t[spinor,3,rep][i1,sigma,i2,-B],right]]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"],g2->Symbol[gam<>"1"]},g1[rho_,mu_,sigma_,A_,B_]t[spinor,3,rep__][i1___,-mu_,i2___,-B_]:>-g2[sigma,A,B]t[spinor,3,rep][i1,rho,i2,-B]+g2[rho,A,B]t[spinor,3,rep][i1,sigma,i2,-B]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"],g2->Symbol[gam<>"1"]},g1[rho_,mu_,sigma_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,-mu_,i2___,-B_],right___]:>-g2[sigma,A,B]CenterDot[left,t[spinor,3,rep][i1,rho,i2,-B],right]+g2[rho,A,B]CenterDot[left,t[spinor,3,rep][i1,sigma,i2,-B],right]]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"],g2->Symbol[gam<>"1"]},g1[rho_,-mu_,sigma_,A_,B_]t[spinor,3,rep__][i1___,mu_,i2___,-B_]:>-g2[sigma,A,B]t[spinor,3,rep][i1,rho,i2,-B]+g2[rho,A,B]t[spinor,3,rep][i1,sigma,i2,-B]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"],g2->Symbol[gam<>"1"]},g1[rho_,-mu_,sigma_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,mu_,i2___,-B_],right___]:>-g2[sigma,A,B]CenterDot[left,t[spinor,3,rep][i1,rho,i2,-B],right]+g2[rho,A,B]CenterDot[left,t[spinor,3,rep][i1,sigma,i2,-B],right]]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"],g2->Symbol[gam<>"1"]},g1[rho_,sigma_,mu_,A_,B_]t[spinor,3,rep__][i1___,-mu_,i2___,-B_]:>g2[sigma,A,B]t[spinor,3,rep][i1,rho,i2,-B]-g2[rho,A,B]t[spinor,3,rep][i1,sigma,i2,-B]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"],g2->Symbol[gam<>"1"]},g1[rho_,sigma_,mu_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,-mu_,i2___,-B_],right___]:>g2[sigma,A,B]CenterDot[left,t[spinor,3,rep][i1,rho,i2,-B],right]-g2[rho,A,B]CenterDot[left,t[spinor,3,rep][i1,sigma,i2,-B],right]]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"],g2->Symbol[gam<>"1"]},g1[rho_,sigma_,-mu_,A_,B_]t[spinor,3,rep__][i1___,mu_,i2___,-B_]:>g2[sigma,A,B]t[spinor,3,rep][i1,rho,i2,-B]-g2[rho,A,B]t[spinor,3,rep][i1,sigma,i2,-B]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"],g2->Symbol[gam<>"1"]},g1[rho_,sigma_,-mu_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,mu_,i2___,-B_],right___]:>g2[sigma,A,B]CenterDot[left,t[spinor,3,rep][i1,rho,i2,-B],right]-g2[rho,A,B]CenterDot[left,t[spinor,3,rep][i1,sigma,i2,-B],right]]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"],g2->Symbol[gam<>"2"]},g1[mu_,nu_,rho_,sigma_,A_,B_]t[spinor,3,rep__][i1___,-mu_,i2___,-B_]:>g2[rho,sigma,A,B]t[spinor,3,rep][i1,nu,i2,-B]+g2[sigma,nu,A,B]t[spinor,3,rep][i1,rho,i2,-B]+g2[nu,rho,A,B]t[spinor,3,rep][i1,sigma,i2,-B]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"],g2->Symbol[gam<>"2"]},g1[mu_,nu_,rho_,sigma_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,-mu_,i2___,-B_],right___]:>g2[rho,sigma,A,B]CenterDot[left,t[spinor,3,rep][i1,nu,i2,-B],right]+g2[sigma,nu,A,B]CenterDot[left,t[spinor,3,rep][i1,rho,i2,-B],right]+g2[nu,rho,A,B]CenterDot[left,t[spinor,3,rep][i1,sigma,i2,-B],right]]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"],g2->Symbol[gam<>"2"]},g1[-mu_,nu_,rho_,sigma_,A_,B_]t[spinor,3,rep__][i1___,mu_,i2___,-B_]:>g2[rho,sigma,A,B]t[spinor,3,rep][i1,nu,i2,-B]+g2[sigma,nu,A,B]t[spinor,3,rep][i1,rho,i2,-B]+g2[nu,rho,A,B]t[spinor,3,rep][i1,sigma,i2,-B]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"],g2->Symbol[gam<>"2"]},g1[-mu_,nu_,rho_,sigma_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,mu_,i2___,-B_],right___]:>g2[rho,sigma,A,B]CenterDot[left,t[spinor,3,rep][i1,nu,i2,-B],right]+g2[sigma,nu,A,B]CenterDot[left,t[spinor,3,rep][i1,rho,i2,-B],right]+g2[nu,rho,A,B]CenterDot[left,t[spinor,3,rep][i1,sigma,i2,-B],right]]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"],g2->Symbol[gam<>"2"]},g1[nu_,mu_,rho_,sigma_,A_,B_]t[spinor,3,rep__][i1___,-mu_,i2___,-B_]:>-g2[rho,sigma,A,B]t[spinor,3,rep][i1,nu,i2,-B]-g2[sigma,nu,A,B]t[spinor,3,rep][i1,rho,i2,-B]-g2[nu,rho,A,B]t[spinor,3,rep][i1,sigma,i2,-B]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"],g2->Symbol[gam<>"2"]},g1[nu_,mu_,rho_,sigma_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,-mu_,i2___,-B_],right___]:>-g2[rho,sigma,A,B]CenterDot[left,t[spinor,3,rep][i1,nu,i2,-B],right]-g2[sigma,nu,A,B]CenterDot[left,t[spinor,3,rep][i1,rho,i2,-B],right]-g2[nu,rho,A,B]CenterDot[left,t[spinor,3,rep][i1,sigma,i2,-B],right]]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"],g2->Symbol[gam<>"2"]},g1[nu_,-mu_,rho_,sigma_,A_,B_]t[spinor,3,rep__][i1___,mu_,i2___,-B_]:>-g2[rho,sigma,A,B]t[spinor,3,rep][i1,nu,i2,-B]-g2[sigma,nu,A,B]t[spinor,3,rep][i1,rho,i2,-B]-g2[nu,rho,A,B]t[spinor,3,rep][i1,sigma,i2,-B]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"],g2->Symbol[gam<>"2"]},g1[nu_,-mu_,rho_,sigma_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,mu_,i2___,-B_],right___]:>-g2[rho,sigma,A,B]CenterDot[left,t[spinor,3,rep][i1,nu,i2,-B],right]-g2[sigma,nu,A,B]CenterDot[left,t[spinor,3,rep][i1,rho,i2,-B],right]-g2[nu,rho,A,B]CenterDot[left,t[spinor,3,rep][i1,sigma,i2,-B],right]]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"],g2->Symbol[gam<>"2"]},g1[nu_,rho_,mu_,sigma_,A_,B_]t[spinor,3,rep__][i1___,-mu_,i2___,-B_]:>g2[rho,sigma,A,B]t[spinor,3,rep][i1,nu,i2,-B]+g2[sigma,nu,A,B]t[spinor,3,rep][i1,rho,i2,-B]+g2[nu,rho,A,B]t[spinor,3,rep][i1,sigma,i2,-B]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"],g2->Symbol[gam<>"2"]},g1[nu_,rho_,mu_,sigma_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,-mu_,i2___,-B_],right___]:>g2[rho,sigma,A,B]CenterDot[left,t[spinor,3,rep][i1,nu,i2,-B],right]+g2[sigma,nu,A,B]CenterDot[left,t[spinor,3,rep][i1,rho,i2,-B],right]+g2[nu,rho,A,B]CenterDot[left,t[spinor,3,rep][i1,sigma,i2,-B],right]]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"],g2->Symbol[gam<>"2"]},g1[nu_,rho_,-mu_,sigma_,A_,B_]t[spinor,3,rep__][i1___,mu_,i2___,-B_]:>g2[rho,sigma,A,B]t[spinor,3,rep][i1,nu,i2,-B]+g2[sigma,nu,A,B]t[spinor,3,rep][i1,rho,i2,-B]+g2[nu,rho,A,B]t[spinor,3,rep][i1,sigma,i2,-B]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"],g2->Symbol[gam<>"2"]},g1[nu_,rho_,-mu_,sigma_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,mu_,i2___,-B_],right___]:>g2[rho,sigma,A,B]CenterDot[left,t[spinor,3,rep][i1,nu,i2,-B],right]+g2[sigma,nu,A,B]CenterDot[left,t[spinor,3,rep][i1,rho,i2,-B],right]+g2[nu,rho,A,B]CenterDot[left,t[spinor,3,rep][i1,sigma,i2,-B],right]]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"],g2->Symbol[gam<>"2"]},g1[nu_,rho_,sigma_,mu_,A_,B_]t[spinor,3,rep__][i1___,-mu_,i2___,-B_]:>-g2[rho,sigma,A,B]t[spinor,3,rep][i1,nu,i2,-B]-g2[sigma,nu,A,B]t[spinor,3,rep][i1,rho,i2,-B]-g2[nu,rho,A,B]t[spinor,3,rep][i1,sigma,i2,-B]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"],g2->Symbol[gam<>"2"]},g1[nu_,rho_,sigma_,mu_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,-mu_,i2___,-B_],right___]:>-g2[rho,sigma,A,B]CenterDot[left,t[spinor,3,rep][i1,nu,i2,-B],right]-g2[sigma,nu,A,B]CenterDot[left,t[spinor,3,rep][i1,rho,i2,-B],right]-g2[nu,rho,A,B]CenterDot[left,t[spinor,3,rep][i1,sigma,i2,-B],right]]]];
AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"],g2->Symbol[gam<>"2"]},g1[nu_,rho_,sigma_,-mu_,A_,B_]t[spinor,3,rep__][i1___,mu_,i2___,-B_]:>-g2[rho,sigma,A,B]t[spinor,3,rep][i1,nu,i2,-B]-g2[sigma,nu,A,B]t[spinor,3,rep][i1,rho,i2,-B]-g2[nu,rho,A,B]t[spinor,3,rep][i1,sigma,i2,-B]]];
If[!comm,AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"],g2->Symbol[gam<>"2"]},g1[nu_,rho_,sigma_,-mu_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,rep__][i1___,mu_,i2___,-B_],right___]:>-g2[rho,sigma,A,B]CenterDot[left,t[spinor,3,rep][i1,nu,i2,-B],right]-g2[sigma,nu,A,B]CenterDot[left,t[spinor,3,rep][i1,rho,i2,-B],right]-g2[nu,rho,A,B]CenterDot[left,t[spinor,3,rep][i1,sigma,i2,-B],right]]]];
(* Young tableau projection to remove totally antisymmetric part, which vanishes after double Hodge dual *)
If[extralie,
If[comm,
(*\[Gamma]3 t1*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"]},g1[mu_,nu_,rho_,A_,B_]t[spinor,3,"2d(d+1)(d+2)",rep__][i1___,alpha_,-B_]:>3/4g1[mu,nu,rho,A,B]t[spinor,3,"2d(d+1)(d+2)",rep][i1,alpha,-B]+1/4g1[alpha,mu,nu,A,B]t[spinor,3,"2d(d+1)(d+2)",rep][i1,rho,-B]+1/4g1[alpha,rho,mu,A,B]t[spinor,3,"2d(d+1)(d+2)",rep][i1,nu,-B]+1/4g1[alpha,nu,rho,A,B]t[spinor,3,"2d(d+1)(d+2)",rep][i1,mu,-B]]];
(*\[Gamma]3 t1*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"]},g1[mu_,nu_,rho_,A_,B_]t[spinor,3,"4d(d+1)(d-1)",rep__][i1___,alpha_,-B_]:>3/4g1[mu,nu,rho,A,B]t[spinor,3,"4d(d+1)(d-1)",rep][i1,alpha,-B]+1/4g1[alpha,mu,nu,A,B]t[spinor,3,"4d(d+1)(d-1)",rep][i1,rho,-B]+1/4g1[alpha,rho,mu,A,B]t[spinor,3,"4d(d+1)(d-1)",rep][i1,nu,-B]+1/4g1[alpha,nu,rho,A,B]t[spinor,3,"4d(d+1)(d-1)",rep][i1,mu,-B]]];
(*\[Gamma]1 t2*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"1"]},g1[mu_,A_,B_]t[spinor,3,"4d(d+1)(d+2)/3",rep__][i1___,alpha_,beta_,-B_]:>2/3g1[mu,A,B]t[spinor,3,"4d(d+1)(d+2)/3",rep][i1,alpha,beta,-B]-1/3g1[alpha,A,B]t[spinor,3,"4d(d+1)(d+2)/3",rep][i1,beta,mu,-B]+1/3g1[beta,A,B]t[spinor,3,"4d(d+1)(d+2)/3",rep][i1,alpha,mu,-B]]];
(*\[Gamma]2 t2*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"2"]},g1[mu_,nu_,A_,B_]t[spinor,3,"4d(d+1)(d+2)/3",rep__][i1___,alpha_,beta_,-B_]:>Antisymmetrize[5/6g1[mu,nu,A,B]t[spinor,3,"4d(d+1)(d+2)/3",rep][i1,alpha,beta,-B]-1/3g1[mu,alpha,A,B]t[spinor,3,"4d(d+1)(d+2)/3",rep][i1,beta,nu,-B]+1/3g1[mu,beta,A,B]t[spinor,3,"4d(d+1)(d+2)/3",rep][i1,alpha,nu,-B]-1/6g1[alpha,beta,A,B]t[spinor,3,"4d(d+1)(d+2)/3",rep][i1,mu,nu,-B],{mu,nu}]]];
(*\[Gamma]3 t2*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"]},g1[mu_,nu_,rho_,A_,B_]t[spinor,3,"4d(d+1)(d+2)/3",rep__][i1___,alpha_,beta_,-B_]:>Antisymmetrize[1/2g1[mu,nu,rho,A,B]t[spinor,3,"4d(d+1)(d+2)/3",rep][i1,alpha,beta,-B]+1/2g1[alpha,beta,mu,A,B]t[spinor,3,"4d(d+1)(d+2)/3",rep][i1,nu,rho,-B]+1/2g1[alpha,mu,nu,A,B]t[spinor,3,"4d(d+1)(d+2)/3",rep][i1,rho,beta,-B]-1/2g1[beta,mu,nu,A,B]t[spinor,3,"4d(d+1)(d+2)/3",rep][i1,rho,alpha,-B],{mu,nu,rho}]]];
(*\[Gamma]4 t2*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"]},g1[mu_,nu_,rho_,sigma_,A_,B_]t[spinor,3,"4d(d+1)(d+2)/3",rep__][i1___,alpha_,beta_,-B_]:>Antisymmetrize[3/5g1[mu,nu,rho,sigma,A,B]t[spinor,3,"4d(d+1)(d+2)/3",rep][i1,alpha,beta,-B]-3/5g1[alpha,mu,nu,rho,A,B]t[spinor,3,"4d(d+1)(d+2)/3",rep][i1,sigma,beta,-B]+3/5g1[beta,mu,nu,rho,A,B]t[spinor,3,"4d(d+1)(d+2)/3",rep][i1,sigma,alpha,-B]+3/5g1[alpha,beta,mu,nu,A,B]t[spinor,3,"4d(d+1)(d+2)/3",rep][i1,rho,sigma,-B],{mu,nu,rho,sigma}]]];
,
(*\[Gamma]3 t1*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"]},g1[mu_,nu_,rho_,A_,B_]t[spinor,3,"2d(d-1)(d-2)",rep__][i1___,alpha_,-B_]:>3/4g1[mu,nu,rho,A,B]t[spinor,3,"2d(d-1)(d-2)",rep][i1,alpha,-B]+1/4g1[alpha,mu,nu,A,B]t[spinor,3,"2d(d-1)(d-2)",rep][i1,rho,-B]+1/4g1[alpha,rho,mu,A,B]t[spinor,3,"2d(d-1)(d-2)",rep][i1,nu,-B]+1/4g1[alpha,nu,rho,A,B]t[spinor,3,"2d(d-1)(d-2)",rep][i1,mu,-B]]];
(*\[Gamma]3 t1*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"]},g1[mu_,nu_,rho_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,"2d(d-1)(d-2)",rep__][i1___,alpha_,-B_],right___]:>3/4g1[mu,nu,rho,A,B]CenterDot[left,t[spinor,3,"2d(d-1)(d-2)",rep][i1,alpha,-B],right]+1/4g1[alpha,mu,nu,A,B]CenterDot[left,t[spinor,3,"2d(d-1)(d-2)",rep][i1,rho,-B],right]+1/4g1[alpha,rho,mu,A,B]CenterDot[left,t[spinor,3,"2d(d-1)(d-2)",rep][i1,nu,-B],right]+1/4g1[alpha,nu,rho,A,B]CenterDot[left,t[spinor,3,"2d(d-1)(d-2)",rep][i1,mu,-B],right]]];
(*\[Gamma]3 t1*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"]},g1[mu_,nu_,rho_,A_,B_]t[spinor,3,"4d(d+1)(d-1)",rep__][i1___,alpha_,-B_]:>3/4g1[mu,nu,rho,A,B]t[spinor,3,"4d(d+1)(d-1)",rep][i1,alpha,-B]+1/4g1[alpha,mu,nu,A,B]t[spinor,3,"4d(d+1)(d-1)",rep][i1,rho,-B]+1/4g1[alpha,rho,mu,A,B]t[spinor,3,"4d(d+1)(d-1)",rep][i1,nu,-B]+1/4g1[alpha,nu,rho,A,B]t[spinor,3,"4d(d+1)(d-1)",rep][i1,mu,-B]]];
(*\[Gamma]3 t1*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"]},g1[mu_,nu_,rho_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,"4d(d+1)(d-1)",rep__][i1___,alpha_,-B_],right___]:>3/4g1[mu,nu,rho,A,B]CenterDot[left,t[spinor,3,"4d(d+1)(d-1)",rep][i1,alpha,-B],right]+1/4g1[alpha,mu,nu,A,B]CenterDot[left,t[spinor,3,"4d(d+1)(d-1)",rep][i1,rho,-B],right]+1/4g1[alpha,rho,mu,A,B]CenterDot[left,t[spinor,3,"4d(d+1)(d-1)",rep][i1,nu,-B],right]+1/4g1[alpha,nu,rho,A,B]CenterDot[left,t[spinor,3,"4d(d+1)(d-1)",rep][i1,mu,-B],right]]];
(*\[Gamma]1 t2*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"1"]},g1[mu_,A_,B_]t[spinor,3,"4d(d-1)(d-2)/3",rep__][i1___,alpha_,beta_,-B_]:>2/3g1[mu,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,alpha,beta,-B]-1/3g1[alpha,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,beta,mu,-B]+1/3g1[beta,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,alpha,mu,-B]]];
(*\[Gamma]1 t2*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"1"]},g1[mu_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,"4d(d-1)(d-2)/3",rep__][i1___,alpha_,beta_,-B_],right___]:>2/3g1[mu,A,B]CenterDot[left,t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,alpha,beta,-B],right]-1/3g1[alpha,A,B]CenterDot[left,t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,beta,mu,-B],right]+1/3g1[beta,A,B]CenterDot[left,t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,alpha,mu,-B],right]]];
(*\[Gamma]2 t2*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"2"]},g1[mu_,nu_,A_,B_]t[spinor,3,"4d(d-1)(d-2)/3",rep__][i1___,alpha_,beta_,-B_]:>Antisymmetrize[5/6g1[mu,nu,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,alpha,beta,-B]-1/3g1[mu,alpha,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,beta,nu,-B]+1/3g1[mu,beta,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,alpha,nu,-B]-1/6g1[alpha,beta,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,mu,nu,-B],{mu,nu}]]];
(*\[Gamma]2 t2*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"2"]},g1[mu_,nu_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,"4d(d-1)(d-2)/3",rep__][i1___,alpha_,beta_,-B_],right___]:>Antisymmetrize[5/6g1[mu,nu,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,alpha,beta,-B]-1/3g1[mu,alpha,A,B]CenterDot[left,t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,beta,nu,-B],right]+1/3g1[mu,beta,A,B]CenterDot[left,t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,alpha,nu,-B],right]-1/6g1[alpha,beta,A,B]CenterDot[left,t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,mu,nu,-B],right],{mu,nu}]]];
(*\[Gamma]3 t2*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"]},g1[mu_,nu_,rho_,A_,B_]t[spinor,3,"4d(d-1)(d-2)/3",rep__][i1___,alpha_,beta_,-B_]:>Antisymmetrize[1/2g1[mu,nu,rho,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,alpha,beta,-B]+1/2g1[alpha,beta,mu,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,nu,rho,-B]+1/2g1[alpha,mu,nu,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,rho,beta,-B]-1/2g1[beta,mu,nu,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,rho,alpha,-B],{mu,nu,rho}]]];
(*\[Gamma]3 t2*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"]},g1[mu_,nu_,rho_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,"4d(d-1)(d-2)/3",rep__][i1___,alpha_,beta_,-B_],right___]:>Antisymmetrize[1/2g1[mu,nu,rho,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,alpha,beta,-B]+1/2g1[alpha,beta,mu,A,B]CenterDot[left,t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,nu,rho,-B],right]+1/2g1[alpha,mu,nu,A,B]CenterDot[left,t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,rho,beta,-B],right]-1/2g1[beta,mu,nu,A,B]CenterDot[left,t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,rho,alpha,-B],right],{mu,nu,rho}]]];
(*\[Gamma]4 t2*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"]},g1[mu_,nu_,rho_,sigma_,A_,B_]t[spinor,3,"4d(d-1)(d-2)/3",rep__][i1___,alpha_,beta_,-B_]:>Antisymmetrize[3/5g1[mu,nu,rho,sigma,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,alpha,beta,-B]-3/5g1[alpha,mu,nu,rho,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,sigma,beta,-B]+3/5g1[beta,mu,nu,rho,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,sigma,alpha,-B]+3/5g1[alpha,beta,mu,nu,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,rho,sigma,-B],{mu,nu,rho,sigma}]]];
(*\[Gamma]4 t2*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"]},g1[mu_,nu_,rho_,sigma_,A_,B_]Verbatim[CenterDot][left___,t[spinor,3,"4d(d-1)(d-2)/3",rep__][i1___,alpha_,beta_,-B_],right___]:>Antisymmetrize[3/5g1[mu,nu,rho,sigma,A,B]t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,alpha,beta,-B]-3/5g1[alpha,mu,nu,rho,A,B]CenterDot[left,t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,sigma,beta,-B],right]+3/5g1[beta,mu,nu,rho,A,B]CenterDot[left,t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,sigma,alpha,-B],right]+3/5g1[alpha,beta,mu,nu,A,B]CenterDot[left,t[spinor,3,"4d(d-1)(d-2)/3",rep][i1,rho,sigma,-B],right],{mu,nu,rho,sigma}]]];
],
If[comm,
(*\[Gamma]3 t1*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"]},g1[mu_,nu_,rho_,A_,B_]t[spinor,3,"12",rep__][i1___,alpha_,-B_]:>3/4g1[mu,nu,rho,A,B]t[spinor,3,"12",rep][i1,alpha,-B]+1/4g1[alpha,mu,nu,A,B]t[spinor,3,"12",rep][i1,rho,-B]+1/4g1[alpha,rho,mu,A,B]t[spinor,3,"12",rep][i1,nu,-B]+1/4g1[alpha,nu,rho,A,B]t[spinor,3,"12",rep][i1,mu,-B]]];
(*\[Gamma]1 t2*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"1"]},g1[mu_,A_,B_]t[spinor,3,"8",rep__][i1___,alpha_,beta_,-B_]:>2/3g1[mu,A,B]t[spinor,3,"8",rep][i1,alpha,beta,-B]-1/3g1[alpha,A,B]t[spinor,3,"8",rep][i1,beta,mu,-B]+1/3g1[beta,A,B]t[spinor,3,"8",rep][i1,alpha,mu,-B]]];
(*\[Gamma]2 t2*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"2"]},g1[mu_,nu_,A_,B_]t[spinor,3,"8",rep__][i1___,alpha_,beta_,-B_]:>Antisymmetrize[5/6g1[mu,nu,A,B]t[spinor,3,"8",rep][i1,alpha,beta,-B]-1/3g1[mu,alpha,A,B]t[spinor,3,"8",rep][i1,beta,nu,-B]+1/3g1[mu,beta,A,B]t[spinor,3,"8",rep][i1,alpha,nu,-B]-1/6g1[alpha,beta,A,B]t[spinor,3,"8",rep][i1,mu,nu,-B],{mu,nu}]]];
(*\[Gamma]3 t2*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"3"]},g1[mu_,nu_,rho_,A_,B_]t[spinor,3,"8",rep__][i1___,alpha_,beta_,-B_]:>Antisymmetrize[1/2g1[mu,nu,rho,A,B]t[spinor,3,"8",rep][i1,alpha,beta,-B]+1/2g1[alpha,beta,mu,A,B]t[spinor,3,"8",rep][i1,nu,rho,-B]+1/2g1[alpha,mu,nu,A,B]t[spinor,3,"8",rep][i1,rho,beta,-B]-1/2g1[beta,mu,nu,A,B]t[spinor,3,"8",rep][i1,rho,alpha,-B],{mu,nu,rho}]]];
(*\[Gamma]4 t2*)AppendTo[reps,inject[{t->tens,g1->Symbol[gam<>"4"]},g1[mu_,nu_,rho_,sigma_,A_,B_]t[spinor,3,"8",rep__][i1___,alpha_,beta_,-B_]:>Antisymmetrize[3/5g1[mu,nu,rho,sigma,A,B]t[spinor,3,"8",rep][i1,alpha,beta,-B]-3/5g1[alpha,mu,nu,rho,A,B]t[spinor,3,"8",rep][i1,sigma,beta,-B]+3/5g1[beta,mu,nu,rho,A,B]t[spinor,3,"8",rep][i1,sigma,alpha,-B]+3/5g1[alpha,beta,mu,nu,A,B]t[spinor,3,"8",rep][i1,rho,sigma,-B],{mu,nu,rho,sigma}]]];
]
];
(* traces *)
AppendTo[reps,inject[{t->tens},t[spinor,__][___,a_,___,-a_,___]:>0]];
AppendTo[reps,inject[{t->tens},t[spinor,__][___,-a_,___,a_,___]:>0]];
(* Young tableau projection for lie algebra indices *)
If[extralie,
If[comm,
(*13,2*)AppendTo[reps,inject[{t->tens},t[spinor,3,"4d(d+1)(d-1)/3",rep__][a_,b_,c_,A_]:>2/3t[spinor,3,"4d(d+1)(d-1)/3",rep][a,b,c,A]+1/3t[spinor,3,"4d(d+1)(d-1)/3",rep][a,c,b,A]-1/3t[spinor,3,"4d(d+1)(d-1)/3",rep][b,c,a,A]]];
(*12,3*)AppendTo[reps,inject[{t->tens},t[spinor,3,"4d(d+1)(d-1)",rep__][a_,b_,c_,mu_,A_]:>2/3t[spinor,3,"4d(d+1)(d-1)",rep][a,b,c,mu,A]-1/3t[spinor,3,"4d(d+1)(d-1)",rep][a,c,b,mu,A]-1/3t[spinor,3,"4d(d+1)(d-1)",rep][b,c,a,mu,A]]];
(*13,2*)AppendTo[reps,inject[{t->tens},t[spinor,3,"4d(d+1)(d-1)/3*",rep__][a_,b_,c_,A_]:>2/3t[spinor,3,"4d(d+1)(d-1)/3*",rep][a,b,c,A]+1/3t[spinor,3,"4d(d+1)(d-1)/3*",rep][a,c,b,A]-1/3t[spinor,3,"4d(d+1)(d-1)/3*",rep][b,c,a,A]]];
,
(*12,3*)AppendTo[reps,inject[{t->tens},t[spinor,3,"4d(d+1)(d-1)/3",rep__][a_,b_,c_,A_]:>2/3t[spinor,3,"4d(d+1)(d-1)/3",rep][a,b,c,A]-1/3t[spinor,3,"4d(d+1)(d-1)/3",rep][a,c,b,A]-1/3t[spinor,3,"4d(d+1)(d-1)/3",rep][b,c,a,A]]];
(*13,2*)AppendTo[reps,inject[{t->tens},t[spinor,3,"4d(d+1)(d-1)",rep__][a_,b_,c_,mu_,A_]:>2/3t[spinor,3,"4d(d+1)(d-1)",rep][a,b,c,mu,A]+1/3t[spinor,3,"4d(d+1)(d-1)",rep][a,c,b,mu,A]-1/3t[spinor,3,"4d(d+1)(d-1)",rep][b,c,a,mu,A]]];
(*12,3*)AppendTo[reps,inject[{t->tens},t[spinor,3,"4d(d+1)(d-1)/3*",rep__][a_,b_,c_,A_]:>2/3t[spinor,3,"4d(d+1)(d-1)/3*",rep][a,b,c,A]-1/3t[spinor,3,"4d(d+1)(d-1)/3*",rep][a,c,b,A]-1/3t[spinor,3,"4d(d+1)(d-1)/3*",rep][b,c,a,A]]];
]
];
(* replace *)
reps=Dispatch[reps];
repsyoung=Dispatch[repsyoung];
repslie=Dispatch[repslie];
expr/.reps/.repsyoung/.repslie
]


(* ::Input::Initialization:: *)
(****************************** 2.10 Gradings ******************************)


(* ::Input::Initialization:: *)
$Gradings={};


(* ::Input::Initialization:: *)
Options[DefGrading]={SumGrading->(Undefined&),ZeroGrading->Undefined,Master->Null,ProtectNewSymbol:>$ProtectNewSymbols,DefInfo->{"grading",""}};
DefGrading[list_List,rest___]:=Scan[DefGrading[#,rest]&,list];
DefGrading[gh_,options:OptionsPattern[]]:=Catch@With[{head=SubHead[gh]},Module[{sg,zg,master,pns,info},{sg,zg,master,pns,info}=OptionValue[{SumGrading,ZeroGrading,Master,ProtectNewSymbol,DefInfo}];
(*Validate*)ValidateSymbol[head];
ValidateSymbolInSession[head];
(*Register*)xAct`xTensor`Private`MakeDefInfo[DefGrading,gh,info];
MakexTensions[DefGrading,"Beginning",gh,options];
AppendToUnevaluated[$Gradings,head];
head/:GradingQ[gh]=True;
head/:DefInfo[gh]=info;
xAct`xTensor`Private`SymbolRelations[head,master,{}];
(*not linear in general*)LinearQ[head]^=False;
(*numbers have no grading*)head/:head[Verbatim[Times][l___,x_?NumericQ,r___]]:=head[Times[l,r]];
(*sums have grading according to options*)head/:head[sum_Plus]:=sg[head[#]&/@List@@sum];
(*zero has grading according to options*)head/:head[0]:=zg;
(*additive over products*)head/:head[Verbatim[Times][l___,p_?(!NumericQ[#]&),r___]]:=head[p]+head[Times[l,r]];
head/:head[Verbatim[CenterDot][l___,p_?(!NumericQ[#]&),r___]]:=head[p]+head[CenterDot[l,r]];
(*additive over derivatives*)head/:head[t_?CovDQ[i___][expr_]]:=Length[{i}]head[t]+head[expr];
(*ignore tensor indices*)head/:head[t_?xTensorQ[i___]]:=head[t];
(*simplifications when acting on index free expressions*)head/:head[IndexFree[t_?CovDQ[expr_]]]:=head[t]+head[IndexFree[expr]];
head/:head[IndexFree[Verbatim[Times][l_,r___]]]:=head[IndexFree[Times[l]]]+head[IndexFree[Times[r]]];
head/:head[IndexFree[t_?xTensorQ]]:=head[t];
head/:head[IndexFree[t_^k_Integer]]:=k head[IndexFree[t]];
(*Register*)MakexTensions[DefGrading,"End",gh,options];
(*Protect*)If[pns,Protect[head]];]];
SetNumberOfArguments[DefGrading,{1,Infinity}];
Protect[DefGrading];


(* ::Input::Initialization:: *)
UndefGrading[gh_]:=Catch@With[{head=SubHead[gh]},Module[{servants=ServantsOf[head]},
If[!MemberQ[$Gradings,head],Throw@Message[UndefGrading::unknown,"grading",head]];
xAct`xTensor`Private`CheckRemoveSymbol[head];
MakexTensions[UndefGrading,"Beginning",head];
xUpSet[ServantsOf[head],{}];xAct`xTensor`Private`DropFromHosts[head];Undef/@Reverse[servants];$Gradings=DeleteCases[$Gradings,head];MakexTensions[UndefGrading,"End",head];xAct`xTensor`Private`MakeUndefInfo[UndefGrading,head];xAct`xTensor`Private`RemoveSymbol[head];
]];
SetNumberOfArguments[UndefGrading,1];
Protect[UndefGrading];


(* ::Input::Initialization:: *)
SetGrading[list_List,rest___]:=Scan[SetGrading[#,rest]&,list];
SetGrading[tens_,list_List]:=Scan[SetGrading[tens,#]&,list];
SetGrading[tens_,r_Rule]:=Catch@Module[{head=SubHead[tens]},
If[!MemberQ[$Gradings,r[[1]]],Throw@Message[SetGrading::unknown,r[[1]],"as a grading"]];
xTagSet[{head,r[[1]][head]},r[[2]]];
(* set the grading also for the barred spinor *)
If[SpinorQ[head]&&(!SpinorBarQ[head]),head=ConjugateSpinor[head];xTagSet[{head,r[[1]][head]},r[[2]]];];
];
SetNumberOfArguments[SetGrading,2];
Protect[SetGrading];


(* ::Input::Initialization:: *)
(****************************** 2.11 Left and right variational derivatives ******************************)


(* ::Input::Initialization:: *)
(* Assume PD derivative *)
LeftVarD[tensor_][expr_]:=LeftVarD[tensor,PD][expr];
(* Generate rest. Replace dummies in expr. This does not act on scalar arguments of functions *)
LeftVarD[tensor_,der_][expr_]:=If[ScalarQ[expr],LeftVarD[tensor,der][ReplaceDummies[expr],1,1],Throw@Message[VarD::nouse,"VarD","a non-scalar expression"]];
(* Thread over Plus *)
LeftVarD[tensor_,der_][expr_Plus,lrest_,rrest_]:=LeftVarD[tensor,der][#,lrest,rrest]&/@expr;
(* VarD on products *)
LeftVarD[tensor_,der_][expr_Times|expr_CenterDot,lrest_,rrest_]:=LeftVarD[tensor,der][expr[[1]],lrest,expr[[2;;-1]]\[CenterDot]rrest]+(-1)^(Parity[expr[[1]]]Parity[tensor])LeftVarD[tensor,der][expr[[2;;-1]],lrest\[CenterDot]expr[[1]],rrest];
(* Scalar functions *)
LeftVarD[tensor_,der_][func_?ScalarFunctionQ[args___],lrest_,rrest_]:=With[{repargs=ReplaceDummies/@{args}},Plus@@MapThread[LeftVarD[tensor,der][#1,lrest\[CenterDot](Derivative@@#2)[func]@@repargs,rrest]&,{repargs,IdentityMatrix[Length[repargs]]}]];
(* Remove Scalar head because in general the result is not a scalar *)
LeftVarD[tensor_,der_][Scalar[expr_],lrest_,rrest_]:=LeftVarD[tensor,der][NoScalar@Scalar[expr],lrest,rrest];
(* Constants *)
LeftVarD[tensor_,der_][x_?ConstantQ,lrest_,rrest_]:=0;
(* Same tensor: metric. Do not use ContractMetric, which hides the metric *)
LeftVarD[metric_[a_,b_],der_][metric_Symbol?MetricQ[c_,d_],lrest_,rrest_]:=xAct`xTensor`Private`metricsign[a,b,c,d]ToCanonical[lrest\[CenterDot]rrest(metric[ChangeIndex@a,c]metric[ChangeIndex@b,d]+metric[ChangeIndex@a,d]metric[ChangeIndex@b,c])/2,UseMetricOnVBundle->None];
(* Same tensor. Place indices in proper delta positions. QUESTION: could this be problematic for spinors? *)
LeftVarD[tensor_[inds1___],der_][tensor_?xTensorQ[inds2___],lrest_,rrest_]:=With[{clist=ChangeIndex/@IndexList[inds1]},
ToCanonical[ImposeSymmetry[Inner[xAct`xTensor`Private`varddelta,clist,IndexList[inds2],Times],clist,SymmetryGroupOfTensor[tensor[inds1]]]lrest\[CenterDot]rrest,UseMetricOnVBundle->None]];
(* A different tensor *)
LeftVarD[tensor1_[inds1___],der_][tensor2_?xTensorQ[inds2___],lrest_,rrest_]:=0/;!ImplicitTensorDepQ[tensor2,tensor1];
(* Same connection: integration by parts including torsion *)
LeftVarD[tensor_,covd_][covd_?CovDQ[ind_][expr_],lrest_,rrest_]:=-LeftVarD[tensor,covd][expr,covd[ind][lrest],rrest]-LeftVarD[tensor,covd][expr,lrest,covd[ind][rrest]]+If[TorsionQ[covd],With[{i2=DummyIn@VBundleOfIndex[ind]},LeftVarD[tensor,covd][Torsion[covd][i2,-i2,ind]expr,lrest,rrest]],0];
(* Symmetrized derivatives: explode them, since we need to split between left and right remainder *)
LeftVarD[tensor_,covd_][covd_?SymCovDQ[inds__][expr_],lrest_,rrest_]:=LeftVarD[tensor,covd][ExpandSymCovDs[covd[inds][expr],covd],lrest,rrest];
(* Different connection: ChangeCovD *)
LeftVarD[tensor_,covd1_?CovDQ][expr:covd2_?CovDQ[_][_],lrest_,rrest_]:=LeftVarD[tensor,covd1][ChangeCovD[expr,covd2,covd1],lrest,rrest]/;xAct`xTensor`Private`CompatibleCovDsQ[covd1,covd2];
(* Support for parametric derivatives *)
LeftVarD[tensor_,OverDot][OverDot[expr_],lrest_,rrest_]:=-LeftVarD[tensor,OverDot][expr,OverDot[lrest],rrest]-LeftVarD[tensor,OverDot][expr,lrest,OverDot[rrest]];
LeftVarD[tensor_,ParamD[p_]][ParamD[pl___,p_,pr___][expr_],lrest_,rrest_]:=-LeftVarD[tensor,ParamD[p]][ParamD[pl,pr][expr],ParamD[p][lrest],rrest]-LeftVarD[tensor,ParamD[p]][ParamD[pl,pr][expr],lrest,ParamD[p][rrest]];
Protect[LeftVarD];


(* ::Input::Initialization:: *)
(* Assume PD derivative *)
RightVarD[tensor_][expr_]:=RightVarD[tensor,PD][expr];
(* Thread over Plus *)
RightVarD[tensor_,der_][expr_Plus]:=RightVarD[tensor,der][#]&/@expr;
(* Grading for products, which must be scalars *)
RightVarD[tensor_,der_][expr_]:=If[ScalarQ[expr],(-1)^((1+Parity[expr])Parity[tensor])LeftVarD[tensor,der][NoScalar@Scalar[expr],1,1],Throw@Message[VarD::nouse,"VarD","a non-scalar expression"]];
Protect[RightVarD];


(* ::Input::Initialization:: *)
(****************************** 2.12 Contractions and Monomials ******************************)


(* ::Input::Initialization:: *)
ReduceAllContractions[expr_,reps_:{}]:=Module[{expr2,bd,bdi},
expr2=Nest[xAct`xTras`Private`DeleteDuplicateFactors,ToCanonical[ContractMetric[expr/.reps]],2];
bd=DeleteDuplicates[VBundleOfIndex/@List@@FindIndices[expr]];
bdi=IndexList@@Flatten[Map[IndicesOfVBundle,bd]];
ReplaceDummies[expr2,bdi]
];


(* ::Input::Initialization:: *)
Options[FindAllContractions]^={Verbose->False,SymmetrizeMethod->ImposeSymmetry,AuxiliaryTensor->Default,Parallelization->(System`$VersionNumber>=8)};
FindAllContractions[expr_,options___?OptionQ]:=FindAllContractions[expr, IndexList[], options];
FindAllContractions[expr_,freeIndices:(IndexList|List)[___?AIndexQ],options___?OptionQ]:=FindAllContractions[expr, freeIndices, StrongGenSet[{},GenSet[]], options];
FindAllContractions[expr_List, freeIndices:(IndexList|List)[___?AIndexQ], symmetry_, options___?OptionQ]:=Union@@If[TrueQ[Verbose/.CheckOptions[options] /. Options[AllContractions]],MapTimed[#1,#2,Description->"Computing all contractions"]&,Map][FindAllContractions[#, freeIndices, symmetry, options]&,expr];
FindAllContractions[expr_,freeIndices:(IndexList|List)[___?AIndexQ], symmetry_, options___?OptionQ] := Module[{expl,parallel,verbose,symmethod,map,exprIndices,exprBundles,numBundleIndices,numIndices,spinbundles,sbmetric,spinbundlemetrics,metricsOfBundle,auxT,i,auxTexpr,auxTname,indexBundles,sym,man,contractions,contractionsPerBundle,indexlist,dummylist},
(* Set the options. *)
{parallel,verbose,symmethod,auxTname}={Parallelization,Verbose,SymmetrizeMethod,AuxiliaryTensor}/.CheckOptions[options]/.Options[FindAllContractions];
If[TrueQ[verbose],map=MapTimed,map=Map[#1,#2]&];
If[auxTname=!=Default,auxT=auxTname];
expl=FromIndexFree[expr];
(* Some checks *)
If[IndicesOf[Dummy][expl]=!=IndexList[],Throw@Message[FindAllContractions::error, "Input expression cannot have dummy indices."];];
If[!$xpermQ,Throw@Message[AllContractions::error, "There is no link to the external xPerm executable."];];
(* Get the indices of the complete expression (expr + freeindices), sort them by bundle, and count them. *)
exprIndices=Join[List@@freeIndices,List@@IndicesOf[Free][expl]];
exprBundles=VBundleOfIndex/@exprIndices;
numBundleIndices=Tally[exprBundles];
exprBundles=DeleteDuplicates[exprBundles];
(* Can only contract an even number of indices in all bundles *)
If[!AllTrue[numBundleIndices,(EvenQ[#[[2]]]&)],Return@{}];
numIndices=Plus@@Transpose[numBundleIndices][[2]];
(* If there are spin bundles, define temporarily a metric for them *)
spinbundles=Select[exprBundles,SpinBundleQ];
spinbundlemetrics={};
Block[{$DefInfoQ=False},For[i=1,i<=Length@spinbundles,i++,
sbmetric=Symbol[SymbolName[spinbundles[[i]]]<>"AuxMetric"];
man=GetIndicesOfVBundle[spinbundles[[i]],2];
DefTensor[sbmetric[-man[[1]],-man[[1]]],BaseOfVBundle[spinbundles[[i]]],Symmetric[{1,2}],DefInfo->{"metric of vbundle",""}];
MetricQ[sbmetric]^=True;
xUpAppendTo[MetricsOfVBundle[spinbundles[[i]]],sbmetric];
VBundleOfMetric[sbmetric]^=spinbundles[[i]];
AppendTo[$Metrics,sbmetric];
InducedFrom[sbmetric]^=Null;
sbmetric[a_Symbol,-b_Symbol]:=delta[a,-b];
sbmetric[-a_Symbol,b_Symbol]:=delta[-a,b];
CovDOfMetric[sbmetric]^=CovDOfMetric@First@MetricsOfVBundle@Tangent@BaseOfVBundle[spinbundles[[i]]];
AppendTo[spinbundlemetrics,sbmetric];
]];
(* Metrics must be symmetric *)
metricsOfBundle=MetricsOfVBundle/@exprBundles;
If[AnyTrue[metricsOfBundle,(Length[#]===0)&],Throw@Message[FindAllContractions::error, "No metric found for at least one bundle."]];
If[AnyTrue[metricsOfBundle,(xAct`xTensor`Private`SymmetryOfMetric@First[#]=!=1)&],Throw@Message[FindAllContractions::error, "Can't do contractions for non-symmetric metrics."]];
(* All bundles must be on the same base manifold *)
man=DeleteDuplicates[BaseOfVBundle/@exprBundles];
If[Length[man]===1,man=First@man,Throw@Message[FindAllContractions::error, "All bundles must be defined on the same base manifold."]];
(* Define an auxiliary tensor if it is not already defined. We vary w.r.t. to this tensor afterwards to free the indices. *)
If[xTensorQ[auxT],
If[SymmetryGroupOfTensor[auxT]=!=(xAct`xTensor`Private`SGSofsym[symmetry]/.Thread[List@@freeIndices->Range@Length@freeIndices])||SlotsOfTensor[auxT]=!=(List@@freeIndices/.{i_?AbstractIndexQ:>VBundleOfIndex[i]}),
Throw@Message[FindAllContractions::error, "Existing auxiliary tensor has wrong index structure and/or symmetry."];],
ValidateSymbol[Evaluate@auxT];
Block[{$DefInfoQ=False},DefTensor[auxT@@freeIndices,man,symmetry]];
];
(* Replace indices on the auxT (because they might overlap with expr). *)
auxTexpr=expl*auxT@@Table[DummyIn@VBundleOfIndex[freeIndices[[i]]],{i,1,Length@freeIndices}];
(* Get the symmetry, sorted per bundle. *)
sym=BundleSymmetryOf[auxTexpr,Sorted->False,Offset->True];
(* Use xTras function to compute the contractions, and put them into proper order. *)
contractionsPerBundle=Table[(First/@((InversePerm@Images[#]&)/@xAct`xTras`Private`ComputeContractions[sym[[4,i,3]],sym[[1,i,2]],sym[[1,i,2]]/2,False,False]))+sym[[4,i,2]],{i,1,Length[sym[[1]]]}];
If[MemberQ[contractionsPerBundle,{}],contractions={},
(* All contractions are obtained as tensor product of the contractions per bundle. *)
contractions=Outer[Join,Sequence@@contractionsPerBundle,1];
contractions=Flatten[contractions,Depth[contractions]-3];
(* Construct a list of indices from the proper bundle. Don't include freeIndices, because they will clash later when we remove the auxiliary tensor. *)
dummylist=Flatten[Function[GetIndicesOfVBundle[#[[1]],#[[2]]/2,UpIndex/@freeIndices]]/@sym[[1]]];
indexlist=IndexList@@Riffle[dummylist,-dummylist];
(* Reconstruct tensorial expressions from the permutations. *)
contractions=UxSort[Function[sym[[2]]/. Inner[Rule,xAct`xTensor`Private`slot/@IndexList@@Range[numIndices],PermuteList[indexlist,Images[#]],List]]/@contractions];
(* Remove the auxiliary tensor using the function from xTras. *)
contractions=xAct`xTras`Private`RemoveAuxT[contractions,auxT,freeIndices,IndexList@@dummylist,symmethod];
];
(* Lastly, undefine the auxiliary tensor. We couldn't do this before because we needed its symmetry in the previous step. *)
If[FreeQ[contractions,auxT],Block[{$UndefInfoQ=False},UndefTensor[auxT]]];
(* If there are spin bundles, convert tensors into proper co-spinor form, and remove \[Gamma] matrices with wrong indices. *)
If[Length@spinbundles>0,
contractions=contractions/.{t_?SpinorUnbarQ[inds___,si_?UpIndexQ]:>ConjugateSpinor[t][inds,si],t_?SpinorBarQ[inds___,si_?DownIndexQ]:>ConjugateSpinor[t][inds,si],t_?GammaMatrixQ[inds___,si_?UpIndexQ,si2_]:>0,t_?GammaMatrixQ[inds___,si_,si2_?DownIndexQ]:>0};
];
(* Also undefine temporary spin bundle metrics *)
Block[{$UndefInfoQ=False},For[i=1,i<=Length@spinbundles,i++,
sbmetric=spinbundlemetrics[[i]];
$Metrics=DeleteCases[$Metrics,sbmetric];
xUpSet[MetricsOfVBundle[spinbundles[[i]]],DeleteCases[MetricsOfVBundle[spinbundles[[i]]],sbmetric]];
UndefTensor[sbmetric];
]];
(* Now remove redundant contractions with a ToCanonical and return result. *)
xAct`xTras`Private`DeleteDuplicateFactors[map[ToCanonical,contractions,Description->"Removing duplicates."]]
];
SetNumberOfArguments[FindAllContractions,{1,Infinity}];
Protect[FindAllContractions];


(* ::Input::Initialization:: *)
Options[GenerateMonomials]={Verbose->False,FreeIndices->{},Constraint->(True&),Replacements->{},MaxNumberOfFields->5,MaxNumberOfInvTensors->1,MaxNumberOfDerivatives->3,IndexFree->False};
GenerateMonomials[fields_List,invtens_List,OptionsPattern[]]:=Catch@Module[{verbose,maxinvtens,maxder,maxfields,fdcomb,i,k,ansatzfd,ansatztens,ansatz,contr,cd},
{verbose,maxder,maxfields,maxinvtens}=OptionValue[{Verbose,MaxNumberOfDerivatives,MaxNumberOfFields,MaxNumberOfInvTensors}];
cd=CovDOfMetric[First@MetricsOfVBundle[Tangent[First@Select[DependenciesOfTensor[If[Head[fields[[1]]]===List,fields[[1,1]],fields[[1]]]],ManifoldQ]]]];
If[TrueQ[verbose],Print["GenerateMonomials: about to generate list of fields"]];
If[Head[fields[[1]]]===List,
If[Head[maxder]=!=List,maxder=ConstantArray[maxder,Length@fields]];
If[Head[maxfields]=!=List,maxfields=ConstantArray[maxfields,Length@fields]];
fdcomb=Table[Flatten[Table[Table[Nest[cd,f,i],{i,0,maxder[[k]]}],{f,fields[[k]]}]],{k,1,Length[fields]}];
ansatzfd=Table[(Times@@#)&/@Multisets[fdcomb[[i]],{0,maxfields[[i]]}],{i,Length[fields]}];
ansatzfd=Flatten[Outer[Times,Sequence@@ansatzfd]][[2;;-1]];
,
fdcomb=Flatten[Table[Table[Nest[cd,f,i],{i,0,maxder}],{f,fields}]];
ansatzfd=(Times@@#)&/@Multisets[fdcomb,{1,maxfields}];
];
If[Length@invtens===0,
If[TrueQ[verbose],Print["GenerateMonomials: about to impose constraint"]];
ansatz=Select[IndexFree/@Flatten[ansatzfd],OptionValue[Constraint]];
,
If[TrueQ[verbose],Print["GenerateMonomials: about to generate list of invariant tensors"]];
If[Head[invtens[[1]]]===List,
If[Head[maxinvtens]=!=List,maxinvtens=ConstantArray[maxinvtens,Length@invtens]];
ansatztens=Table[(Times@@#)&/@Multisets[invtens[[i]],{0,maxinvtens[[i]]}],{i,Length[invtens]}];
ansatztens=Flatten[Outer[Times,Sequence@@ansatztens]];
,
ansatztens=(Times@@#)&/@Multisets[invtens,{0,maxinvtens}];
];
If[TrueQ[verbose],Print["GenerateMonomials: about to impose constraint"]];
ansatz=Select[IndexFree/@Flatten[Outer[Times,ansatzfd,ansatztens]],OptionValue[Constraint]];
];
If[TrueQ@OptionValue[IndexFree],
ansatz,
If[TrueQ[verbose],Print["GenerateMonomials: about to contract indices"]];
contr=Flatten[(FindAllContractions[TimesToCenterDot@FromIndexFree[#],OptionValue[FreeIndices],Parallelization->False])&/@ansatz];
ReduceAllContractions[contr,OptionValue[Replacements]]
]
];
SetNumberOfArguments[GenerateMonomials,{2,Infinity}];
Protect[GenerateMonomials];


(* ::Input::Initialization:: *)
NotTooManyGammas[expr_]:=Module[{tens=AllTensors[expr]},Plus@@(Last/@Select[tens,Function[SpinorQ@First@#]])/2>=Plus@@(Last/@Select[tens,Function[GammaMatrixQ@First@#]])]
Options[GenerateMonomialsByGrading]={Verbose->False,FreeIndices->{},Constraint->(True&),Replacements->{},MaxNumberOfFields->Infinity,MaxNumberOfInvTensors->1,MaxNumberOfDerivatives->Infinity,FilterGammaMatrices->True,IndexFree->False};
GenerateMonomialsByGrading[fields_List,invtens_List,Rule[grad_?GradingQ,n_],OptionsPattern[]]:=Catch@Module[{verbose,fieldinfo,tensinfo,zerofieldinfo,maxder,maxfields,maxinvtens,filtergamma,cd,cdgrad,i,k,maxcd,maxfieldfunc,fldgrads,factor,cannotgrad,parts,ansatz,zeroansatz,contr},
{verbose,maxder,maxfields,maxinvtens,filtergamma}=OptionValue[{Verbose,MaxNumberOfDerivatives,MaxNumberOfFields,MaxNumberOfInvTensors,FilterGammaMatrices}];
cd=CovDOfMetric[First@MetricsOfVBundle[Tangent[First@Select[DependenciesOfTensor[If[Head[fields[[1]]]===List,fields[[1,1]],fields[[1]]]],ManifoldQ]]]];
(* gather information about fields: a list of terms of the form {A, grad(A), max #(A), max #CD(A)} *)
If[Head[fields[[1]]]===List,
If[Head[maxder]=!=List,maxder=ConstantArray[maxder,Length@fields]];
If[Head[maxfields]=!=List,maxfields=ConstantArray[maxfields,Length@fields]];
fieldinfo=Flatten[Table[Map[Function[{#,grad[#],maxfields[[i]],maxder[[i]]}],fields[[i]]],{i,Length@fields}],1];
,
fieldinfo=Map[Function[{#,grad[#],maxfields,maxder}],fields];
];
(* include invariant tensors, which also may be graded *)
If[Length@invtens=!=0,
If[Head[invtens[[1]]]===List,
If[Head[maxinvtens]=!=List,maxinvtens=ConstantArray[maxinvtens,Length@invtens]];
tensinfo=Flatten[Table[Map[Function[{#,grad[#],maxinvtens[[i]],0}],invtens[[i]]],{i,Length@invtens}],1];
,
tensinfo=Map[Function[{#,grad[#],maxinvtens,0}],invtens];
];
fieldinfo=Join[fieldinfo,tensinfo];
];
(* create a function to ensure that not more than the max number of fields is taken *)
maxfieldfunc={True};
If[Head[fields[[1]]]===List,
For[i=1,i<=Length@fields,i++,
If[maxfields[[i]]<Infinity,AppendTo[maxfieldfunc,ReleaseHold[(Plus@@Map[TensorCount[fldgrads,#]&,fields[[i]]])/.{fldgrads->Hold[#]}]<=maxfields[[i]]]];
];
,
If[maxfields<Infinity,AppendTo[maxfieldfunc,ReleaseHold[(Plus@@Map[TensorCount[fldgrads,#]&,fields])/.{fldgrads->Hold[#]}]<=maxfields]];
];
If[Length@invtens=!=0,
If[Head[invtens[[1]]]===List,
For[i=1,i<=Length@invtens,i++,
If[maxinvtens[[i]]<Infinity,AppendTo[maxfieldfunc,ReleaseHold[(Plus@@Map[TensorCount[fldgrads,#]&,invtens[[i]]])/.{fldgrads->Hold[#]}]<=maxinvtens[[i]]]];
];
,
If[maxinvtens<Infinity,AppendTo[maxfieldfunc,ReleaseHold[(Plus@@Map[TensorCount[fldgrads,#]&,invtens])/.{fldgrads->Hold[#]}]<=maxinvtens]];
];
];
maxfieldfunc=Function[Evaluate[And@@maxfieldfunc]];
(* sort by grading and split off the zero-dimension fields *)
fieldinfo=Reverse@SortBy[fieldinfo,#[[2]]&];
If[!AllTrue[fieldinfo[[All,2]],Reduce`RationalNumberQ],Throw@Message[GenerateMonomialsByGrading::error, "Gradings of all fields must be rational numbers."]];
If[!AllTrue[fieldinfo[[All,2]],NonNegative],Throw@Message[GenerateMonomialsByGrading::error, "Gradings of all fields must be non-negative."]];
i=First@FirstPosition[fieldinfo,{_,0,_,_},{0},{1}];
If[i==0,zerofieldinfo={};,zerofieldinfo=Drop[fieldinfo,i-1];fieldinfo=Take[fieldinfo,i-1];];
(* all zero-dimension fields must have a maximum number *)
If[!AllTrue[zerofieldinfo[[All,3]],(#<Infinity)&],Throw@Message[GenerateMonomialsByGrading::error, "Must specify a maximum number for fields with zero grading."]];
(* no derivatives can act on zero-dimension fields *)
If[!AllTrue[zerofieldinfo[[All,4]],(#==0)&],Throw@Message[GenerateMonomialsByGrading::error, "Cannot have derivatives acting on fields with zero grading."]];
(* if dimension of cd is zero, must have maximum number of derivatives *)
cdgrad=grad[cd];
If[(cdgrad==0)&&((!AllTrue[fieldinfo[[All,4]],(#<Infinity)&])||(!AllTrue[zerofieldinfo[[All,4]],(#<Infinity)&])),Throw@Message[GenerateMonomialsByGrading::error, "Must specify a maximum number of derivatives for derivative with zero grading."]];
If[TrueQ[verbose],Print["GenerateMonomialsByGrading: about to generate list of fields"]];
(* generate list of fields+derivatives and their gradings *)
tensinfo=ConstantArray[{},Length@fieldinfo];
For[i=1,i<=Length@fieldinfo,i++,
maxcd=Floor@If[cdgrad==0,fieldinfo[[i,4]],Min[(n-fieldinfo[[i,2]])/cdgrad,fieldinfo[[i,4]]]];
tensinfo[[i]]=Table[{Nest[cd,fieldinfo[[i,1]],k],fieldinfo[[i,2]]+k*cdgrad},{k,0,maxcd}];
];
tensinfo=Flatten[tensinfo,1];
tensinfo=Function[{#[[1,2]],#[[All,1]]}]/@GatherBy[tensinfo,Last];
(* get list of gradings and rescale to integers *)
fldgrads=tensinfo[[All,1]];
factor=1/GCD@@fldgrads;
cannotgrad=Complement[Range[n*factor],fldgrads*factor];
If[TrueQ[verbose],Print["GenerateMonomialsByGrading: about to generate integer partitions"]];
(* find partitions of n into integers, and exclude non-existent gradings *)
parts=Select[IntegerPartitions[n*factor],ContainsNone[#,cannotgrad]&]/factor;
If[TrueQ[verbose],Print["GenerateMonomialsByGrading: about to replace partition with fields"]];
(* replace gradings by fields, and select those with correct maximum number of fields *)
ansatz=IndexFree/@Flatten@Map[DeleteDuplicates[Times@@@Tuples@Table[Last@FirstCase[tensinfo,{dim,_}],{dim,#}]]&,parts];
ansatz=Select[ansatz,maxfieldfunc];
If[TrueQ[verbose],Print["GenerateMonomialsByGrading: about to generate ansatz for zero-dimension fields"]];
(* now for each field of zero dimension, take outer product, and ensure maximum number of fields is observed *)
zeroansatz={IndexFree[1]};
If[Length@zerofieldinfo>0,
For[i=1,i<=Length@zerofieldinfo,i++,
fldgrads=Table[zerofieldinfo[[i,1]]^k,{k,0,zerofieldinfo[[i,3]]}];
zeroansatz=Select[Flatten@Outer[Function[IndexFree@Times[#1,First@#2]],fldgrads,zeroansatz],maxfieldfunc];
];
];
If[TrueQ[verbose],Print["GenerateMonomialsByGrading: Length of ansatz =",Length@ansatz]];
If[TrueQ[verbose],Print["GenerateMonomialsByGrading: Length of zeroansatz =",Length@zeroansatz]];
If[TrueQ[verbose],Print["GenerateMonomialsByGrading: about to tensor with zero-dimension fields"]];
ansatz=Select[Flatten@Outer[Function[IndexFree@Times[First@#1,First@#2]],zeroansatz,ansatz],maxfieldfunc];
If[filtergamma,
If[TrueQ[verbose],Print["GenerateMonomialsByGrading: about to filter gamma matrices"]];
ansatz=Select[ansatz,NotTooManyGammas];
];
If[TrueQ[verbose],Print["GenerateMonomialsByGrading: about to impose constraint"]];
(* impose constraint *)
ansatz=DeleteDuplicates[Select[ansatz,OptionValue[Constraint]]];
If[TrueQ[verbose],Print["GenerateMonomialsByGrading: Length of ansatz =",Length@ansatz]];
If[TrueQ@OptionValue[IndexFree],
ansatz,
If[TrueQ[verbose],Print["GenerateMonomialsByGrading: about to contract indices"]];
contr=Flatten[(FindAllContractions[TimesToCenterDot@FromIndexFree[#],OptionValue[FreeIndices],Parallelization->False])&/@ansatz];
ReduceAllContractions[contr,OptionValue[Replacements]]
]
];
SetNumberOfArguments[GenerateMonomialsByGrading,{3,Infinity}];
Protect[GenerateMonomialsByGrading];


(* ::Input::Initialization:: *)
(****************************** 2.13 BRST operator and filtrations ******************************)


(* ::Input::Initialization:: *)
Options[DefOddDifferential]={Master->Null,ProtectNewSymbol:>$ProtectNewSymbols,DefInfo->{"grading",""}};
DefOddDifferential[gh_,options:OptionsPattern[]]:=Catch@With[{head=SubHead[gh]},Module[{master,pns,info},{master,pns,info}=OptionValue[{Master,ProtectNewSymbol,DefInfo}];
(*Validate*)ValidateSymbol[head];
ValidateSymbolInSession[head];
(*Register*)xAct`xTensor`Private`MakeDefInfo[DefOddDifferential,gh,info];
MakexTensions[DefOddDifferential,"Beginning",gh,options];
head/:DefInfo[gh]=info;
xAct`xTensor`Private`SymbolRelations[head,master,{}];
(* linear inert head *)LinearQ[head]^=True;
InertHeadQ[head]^=True;
(* sums *)head/:head[sum_Plus]:=Map[head,sum];
(* products *)head/:head[x_ y___]:=CenterDot[head[x],y]+(-1)^Parity[x]CenterDot[x,head[Times[y]]];
head/:head[Verbatim[CenterDot][x_, y___]]:=CenterDot[head[x],y]+(-1)^Parity[x]CenterDot[x,head[CenterDot[y]]];
(* constants *)head/:head[_?ConstantQ]:=0;
(* scalars *)head/:head[f_?ScalarFunctionQ[args___]]:=xAct`xTensor`Private`multiD[head,f[args]];
head/:head[Scalar[expr_]]:=head[NoScalar@Scalar[expr]];
(* lists *)head/:head[list_List]:=Map[head,list];
(* commutes with partial derivatives *)head/:head[PD[i___][expr_]]:=PD[i][head[expr]];
(* and invariant tensors *)head/:head[t_?InvariantTraceTensorQ[i__]]:=0;
(* and delta *)head/:head[delta[_,_]]:=0;
(* odd differential *)xTagSetDelayed[{head,Grade[head[expr_],CenterDot]},1+Grade[head,CenterDot]];
(*Register*)MakexTensions[DefOddDifferential,"End",gh,options];
(*Protect*)If[pns,Protect[head]];]];
SetNumberOfArguments[DefOddDifferential,{1,Infinity}];
Protect[DefOddDifferential];


(* ::Input::Initialization:: *)
ClearAll[BRST];
Block[{$DefInfoQ=False},DefOddDifferential[BRST];];


(* ::Input::Initialization:: *)
ClearAll[BRST0];
Block[{$DefInfoQ=False},DefOddDifferential[BRST0];];


(* ::Input::Initialization:: *)
BRSTWeightInequalities[fields_List,brst_,weightname_:weight,reduce_:True]:=Module[{posweight,posweighttrue,newineq,ineq={},ineq2={},brstres,i},
posweight=Map[weightname[#]>=0&,fields];
posweighttrue=Map[(#->True)&,posweight];
For[i=1,i<=Length@fields,i++,
brstres=Expand[brst[FromIndexFree@IndexFree@fields[[i]]]];
If[brstres===0,Continue[]];
If[Head[brstres]===Plus,brstres=List@@brstres,brstres={brstres}];
newineq=Table[weightname[fields[[i]]]<=Sum[Count[brstpart,fld[___],{0,Infinity}]weightname[fld],{fld,fields}],{brstpart,brstres}];
AppendTo[ineq,newineq];
If[TrueQ@reduce,newineq=Reduce[Join[posweight,newineq],Reals]/.posweighttrue;];
AppendTo[ineq2,newineq];
];
newineq=Map[(#[[2]]-#[[1]])&,Flatten[ineq]];
Join[{posweight},{{Min[newineq]==0}},ineq2]
];
SetNumberOfArguments[BRSTWeightInequalities,{2,4}];
Protect[BRSTWeightInequalities];


(* ::Input::Initialization:: *)
FindBRSTWeights[fields_List,brst_,maxweight_Integer?NonNegative]:=Module[{weightineq,weightname,newineq,i},
weightineq={And@@Flatten@BRSTWeightInequalities[fields,brst,weightname,False]};
For[i=1,i<=Length@fields,i++,
weightineq=Map[Table[(#/.{weightname[fields[[i]]]->kk/2}),{kk,0,2maxweight}]&,weightineq];
];
Reverse[Position[First@weightineq,True],2]-1
];
SetNumberOfArguments[FindBRSTWeights,3];
Protect[FindBRSTWeights];


(* ::Input::Initialization:: *)
Options[CheckFiltration]={Display->IndexFree};
CheckFiltration[fields_List,weights_List,brst_,OptionsPattern[]]:=Catch@Module[{brstweightineq,weightname,brsttbl={},i,brstfilt},
If[!AllTrue[Evaluate[2weights],(IntegerQ[#]&&NonNegative[#])&],Throw@Message[CheckFiltration::invalid,weights,"filtration: weights must be positive (half-)integers or zero"]];
If[Length@fields!=Length@weights,Throw@Message[CheckFiltration::invalid,weights,"filtration: must specify as many weights as fields"]];
brstweightineq=And@@@(BRSTWeightInequalities[fields,brst,(#&),False]/.MapThread[Rule,{fields,weights}]);
If[brstweightineq[[2]]==False,Throw@Message[CheckFiltration::invalid,weights,"filtration: none of the BRST transformations preserves the weight"]];
For[i=3,i<=Length@brstweightineq,i++,
If[brstweightineq[[i]]==False,Throw@Message[CheckFiltration::invalid,weights,"filtration: BRST[" <> SymbolName[fields[[i-2]]] <>"] reduces the weight"]];
];
For[i=1,i<=Length@fields,i++,
(* get BRST transformation and convert to list *)
brstfilt=Expand[brst[FromIndexFree@IndexFree@fields[[i]]]];
If[Head[brstfilt]===Plus,brstfilt=List@@brstfilt,brstfilt={brstfilt}];
(* retain terms which do not change weight *)
brstfilt=Select[brstfilt,(weights[[i]]==Sum[Count[#,fields[[fld]][___],{0,Infinity}]weights[[fld]],{fld,Length@fields}])&];
If[OptionValue[Display]===IndexFree,
brstfilt=DeleteDuplicates@ToIndexFree[Nest[xAct`xTras`Private`DeleteDuplicateFactors,brstfilt,2]];
AppendTo[brsttbl,(ToString@brst<>"0")[IndexFree@fields[[i]]]->Plus@@brstfilt];
,
AppendTo[brsttbl,(ToString@brst<>"0")[FromIndexFree@IndexFree@fields[[i]]]->ScreenDollarIndices[Plus@@brstfilt]];
];
];
TableForm[brsttbl]
];
CheckFiltration[filtrfields:{Verbatim[Rule][___]..},brst_,options:OptionsPattern[]]:=CheckFiltration[First/@filtrfields,Last/@filtrfields,brst,options];
SetNumberOfArguments[CheckFiltration,{2,Infinity}];
Protect[CheckFiltration];


(* ::Input::Initialization:: *)
Filtrate[fields_List,weights_List,Rule[brst_,brst0_]]:=Catch@Module[{brstweightineq,weightname,i,field,brstfilt,fieldpat,rep,newbrst,prot=Unprotect[brst0]},
If[!AllTrue[weights,(IntegerQ[#]&&NonNegative[#])&],Throw@Message[CheckFiltration::invalid,weights,"filtration: weights must be positive integers or zero"]];
If[Length@fields!=Length@weights,Throw@Message[CheckFiltration::invalid,weights,"filtration: must specify as many weights as fields"]];
brstweightineq=And@@@(BRSTWeightInequalities[fields,brst,(#&),False]/.MapThread[Rule,{fields,weights}]);
If[brstweightineq[[2]]==False,Throw@Message[CheckFiltration::invalid,weights,"filtration: none of the BRST transformations preserves the weight"]];
For[i=3,i<=Length@brstweightineq,i++,
If[brstweightineq[[i]]==False,Throw@Message[CheckFiltration::invalid,weights,"filtration: BRST[" <> SymbolName[fields[[i-2]]] <>"] reduces the weight"]];
];
For[i=1,i<=Length@fields,i++,
(* get BRST transformation and convert to list *)
field=FromIndexFree@IndexFree@fields[[i]];
(* convert lower to upper indices if there is a metric *)
field=Function[If[DownIndexQ[#]&&(Length@MetricsOfVBundle@VBundleOfIndex[#]>0),Evaluate[-#],#]]/@field;
brstfilt=Expand[brst[field]];
If[Head[brstfilt]===Plus,brstfilt=List@@brstfilt,brstfilt={brstfilt}];
(* retain terms which do not change weight *)
brstfilt=Plus@@Select[brstfilt,(weights[[i]]==Sum[Count[#,fields[[fld]][___],{0,Infinity}]weights[[fld]],{fld,Length@fields}])&];
(* remove field from brst0 operator *)
DownValues[brst0]=DeleteCases[DownValues[brst0],inject[{rep->fields[[i]]},HoldPattern[Verbatim[HoldPattern][brst0[rep[___]]]:>_]]];
(* and add new transformation back *)
fieldpat=Function[If[DownIndexQ[#],-Pattern[Evaluate[-#],_],Pattern[#,_]]]/@field;
newbrst=ReplacePart[IndexRule[field,brstfilt],1->inject[{rep->fieldpat},HoldPattern[brst0[rep]]]];
AppendTo[DownValues[brst0],newbrst];
];
Protect[Evaluate[prot]];
];
Filtrate[filtrfields:{Verbatim[Rule][___]..},Rule[brst_,brst0_]]:=Filtrate[First/@filtrfields,Last/@filtrfields,Rule[brst,brst0]];
SetNumberOfArguments[Filtrate,{2,3}];
Protect[Filtrate];


(* ::Input::Initialization:: *)
RemoveFiltration[brst0_]:=Catch@Module[{prot=Unprotect[brst0]},
DownValues[brst0]=DownValues[brst0][[1;;11]];
Protect[Evaluate[prot]];
];
SetNumberOfArguments[RemoveFiltration,1];
Protect[RemoveFiltration];


(* ::Input::Initialization:: *)
(****************************** 2.14 Cohomology ******************************)


(* ::Input::Initialization:: *)
Options[CohomologyFromAnsatz]={SimplifyMethod->Identity,CanonicalizeMethod->Function[CollectTensors[ReduceInvariantTraceTensors[ContractMetric[SymmetrizeCovDs[Expand[#]]]],SimplifyMethod->Identity]]};
CohomologyFromAnsatz[opbrst_,ansatz_List,optriv_,ansatztriv_List,OptionsPattern[]]:=Module[{canmethod,simplmethod,consts,trivconsts,nontrivconsts,brstansatz,sollnull,sol,i,cohom,nontrivcohom},
canmethod=OptionValue[CanonicalizeMethod];
simplmethod=OptionValue[SimplifyMethod];
(* define constants for ansatz *)
consts=Map[Symbol["CohomologyFromAnsatzConst"<>ToString[#]]&,Range[Length@ansatz]];
Block[{$DefInfoQ=False},Quiet[DefConstantSymbol[consts],{ValidateSymbol::used}]];
trivconsts=Map[Symbol["CohomologyFromAnsatzConst"<>ToString[#]]&,Range[1+Length@ansatz,Length@ansatz+Length@ansatztriv]];
Block[{$DefInfoQ=False},Quiet[DefConstantSymbol[trivconsts],{ValidateSymbol::used}]];
(* make an ansatz for the cohomology *)
brstansatz=Dot[ansatz,consts];
(* apply transformation *)
sollnull=canmethod[opbrst[brstansatz]];
(* find solution *)
sol=Quiet[First@SolveConstants[sollnull==0,consts],Solve::svars];
brstansatz=brstansatz/.sol;
(* get elements of cohomology, sorted by simplicity *)
cohom=(Table[Coefficient[brstansatz,consts[[i]]],{i,Length[consts]}]/.{0->Sequence[]});
cohom=Sort[cohom,(LeafCount[#1]<LeafCount[#2])&];
(* make an ansatz for trivial elements and apply transformation *)
brstansatz=canmethod[optriv[Dot[ansatztriv,trivconsts]]];
(* filter out trivial elements *)
nontrivcohom={};
For[i=1,i<=Length[cohom],i++,
(* check if cohomology element can be written as a combination of trivial elements and elements which already have been found *)
nontrivconsts=consts[[1;;Length@nontrivcohom]];
sollnull=cohom[[i]]+brstansatz+Dot[nontrivcohom,nontrivconsts];
sol=Quiet[SolveConstants[sollnull==0,Join[trivconsts,nontrivconsts]],Solve::svars];
(* no solution was found, so we have a new non-trivial element *)
If[sol==={},AppendTo[nontrivcohom,simplmethod@cohom[[i]]]];
];
(* clean up*)
Block[{$UndefInfoQ=False},UndefConstantSymbol[consts]];
Block[{$UndefInfoQ=False},UndefConstantSymbol[trivconsts]];
(* return non-trivial elements *)
nontrivcohom
];
SetNumberOfArguments[CohomologyFromAnsatz,{4,Infinity}];
Protect[CohomologyFromAnsatz];


(* ::Input::Initialization:: *)
Options[RelativeCohomologyFromAnsatz]={SimplifyMethod->Identity,CanonicalizeMethod->Function[CollectTensors[ReduceInvariantTraceTensors[ContractMetric[SymmetrizeCovDs[Expand[#]]]],SimplifyMethod->Identity]]};
RelativeCohomologyFromAnsatz[opbrst_,ansatz_List,opd_,dansatz_List,optriv_,ansatztriv_List,optrivd_,ansatztrivd_List,OptionsPattern[]]:=Module[{canmethod,simplmethod,consts,dconsts,trivconsts,trivdconsts,nontrivconsts,brstansatz,brstdansatz,sollnull,sol,i,cohom,nontrivcohom},
canmethod=OptionValue[CanonicalizeMethod];
simplmethod=OptionValue[SimplifyMethod];
(* define constants for ansatz *)
consts=Map[Symbol["RelativeCohomologyFromAnsatzConst"<>ToString[#]]&,Range[Length@ansatz]];
Block[{$DefInfoQ=False},Quiet[DefConstantSymbol[consts],{ValidateSymbol::used}]];
dconsts=Map[Symbol["RelativeCohomologyFromAnsatzConst"<>ToString[#]]&,Range[1+Length@ansatz,Length@ansatz+Length@dansatz]];
Block[{$DefInfoQ=False},Quiet[DefConstantSymbol[dconsts],{ValidateSymbol::used}]];
trivconsts=Map[Symbol["RelativeCohomologyFromAnsatzConst"<>ToString[#]]&,Range[1+Length@ansatz+Length@dansatz,Length@ansatz+Length@dansatz+Length@ansatztriv]];
Block[{$DefInfoQ=False},Quiet[DefConstantSymbol[trivconsts],{ValidateSymbol::used}]];
trivdconsts=Map[Symbol["RelativeCohomologyFromAnsatzConst"<>ToString[#]]&,Range[1+Length@ansatz+Length@dansatz+Length@ansatztriv,Length@ansatz+Length@dansatz+Length@ansatztriv+Length@ansatztrivd]];
Block[{$DefInfoQ=False},Quiet[DefConstantSymbol[trivdconsts],{ValidateSymbol::used}]];
(* make an ansatz for the cohomology *)
brstansatz=Dot[ansatz,consts];
brstdansatz=Dot[dansatz,dconsts];
(* apply transformation *)
sollnull=canmethod[opbrst[brstansatz]+opd[brstdansatz]];
(* find solution *)
sol=Quiet[First@SolveConstants[sollnull==0,Join[consts,dconsts]],Solve::svars];
brstansatz=brstansatz/.sol;
brstdansatz=brstdansatz/.sol;
(* get elements of cohomology, sorted by simplicity *)
cohom=(Join[Table[{Coefficient[brstansatz,consts[[i]]],Coefficient[brstdansatz,consts[[i]]]},{i,Length[consts]}],Table[{Coefficient[brstansatz,dconsts[[i]]],Coefficient[brstdansatz,dconsts[[i]]]},{i,Length[dconsts]}]]/.{{0,_}:>Sequence[]});
cohom=Sort[cohom,(LeafCount[First@#1]<LeafCount[First@#2])&];
(* make an ansatz for trivial elements and apply transformation *)
brstansatz=canmethod[optriv[Dot[ansatztriv,trivconsts]]+optrivd[Dot[ansatztrivd,trivdconsts]]];
(* filter out trivial elements *)
nontrivcohom={};
For[i=1,i<=Length[cohom],i++,
(* check if cohomology element can be written as a combination of trivial elements and elements which already have been found *)
nontrivconsts=consts[[1;;Length@nontrivcohom]];
sollnull=cohom[[i,1]]+brstansatz+Dot[nontrivcohom[[All,1]],nontrivconsts];
sol=Quiet[SolveConstants[sollnull==0,Join[trivconsts,trivdconsts,nontrivconsts]],Solve::svars];
(* no solution was found, so we have a new non-trivial element *)
If[sol==={},AppendTo[nontrivcohom,simplmethod@cohom[[i]]]];
];
(* clean up*)
Block[{$UndefInfoQ=False},UndefConstantSymbol[consts]];
Block[{$UndefInfoQ=False},UndefConstantSymbol[dconsts]];
Block[{$UndefInfoQ=False},UndefConstantSymbol[trivconsts]];
Block[{$UndefInfoQ=False},UndefConstantSymbol[trivdconsts]];
(* return non-trivial elements *)
nontrivcohom
];
SetNumberOfArguments[RelativeCohomologyFromAnsatz,{8,Infinity}];
Protect[RelativeCohomologyFromAnsatz];


(* ::Input::Initialization:: *)
(****************************** 3. End of Package ******************************)

End[];
EndPackage[];


==> anc/fieldsx-example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    878214,      25501]
NotebookOptionsPosition[    849799,      25096]
NotebookOutlinePosition[    851290,      25146]
CellTagsIndexPosition[    851247,      25143]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This is an example notebook for the FieldsX extension package for the xAct \
suite for Mathematica, to work with fermions and gauge fields.
If you find this package useful, please cite the corresponding publication \
https://arxiv.org/abs/2008.12422 (M. B. Fr\[ODoubleDot]b, 2020).
The newest version of the FieldsX package can be found at \
https://github.com/mfroeb/FieldsX.\
\>", "Subsection",ExpressionUUID->"3d3c96e5-ecb6-4c15-80be-704fa800bf47"],

Cell[CellGroupData[{

Cell["N=1 Super-Yang\[Dash]Mills theory", "Title",ExpressionUUID->"67a103c7-0a6b-4689-8f54-8805bfa2345f"],

Cell[TextData[{
 "To show how the package can be used, we consider N = 1 \
Super-Yang\[Dash]Mills theory, which in addition to the Yang\[Dash]Mills \
vector boson contains a Majorana spinor ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Chi]", "a"], TraditionalForm]],ExpressionUUID->
  "8c5bb1fa-e351-4e64-8b75-2293e4a4468e"],
 " and an auxiliary field ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["D", "a"], TraditionalForm]],ExpressionUUID->
  "12b761fb-ccdd-4349-81b0-dc356d18b62d"],
 " in the adjoint representation. We first need to load the package (which \
automatically loads all required xAct packages). For demonstration purposes, \
we also set the ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]],ExpressionUUID->
  "535e0beb-35ab-4d68-8709-9fde0ed35f99"],
 " output symbol for the non-commutative product to a dot."
}], "Text",ExpressionUUID->"df80b4c4-6b2f-45d4-af42-01c0e460092b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "xAct`FieldsX`"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"6541f53b-6b27-48f5-ab8d-778e869c7f86"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"817a010c-85b5-4f7b-a48f-8022bc0aa43c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.3", ", ", {2015, 8, 23}],
  
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1330f3b1-3f12-4546-8cf0-6f9a2d98a283"],

Cell[BoxData["\<\"CopyRight (C) 2003-2020, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9dcbb193-dc17-47e0-b891-f90c495a0227"],

Cell[BoxData["\<\"Connecting to external linux executable...\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"430cd8e8-a791-4c2d-9677-2c76a6b0923e"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1d0a81c0-4596-48cb-b61c-38c761b76867"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b3a69e87-3dfe-438e-9dd1-e4d7e22cfe4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.1.4\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2020", ",", "2", ",", "16"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.1.4", ", ", {2020, 2, 16}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a604802e-6073-4d60-aa55-eaa2c971af71"],

Cell[BoxData["\<\"CopyRight (C) 2002-2020, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8e2a020c-c4eb-4b35-9d6d-705201bebcf9"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"af4b3125-1512-4947-b13d-1dc5749c9b14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPert`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.0.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2018", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xPert`  version ", "1.0.6", ", ", {2018, 2, 28}],
  
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6fa26b9a-e9b8-40bb-a376-31d922da8b21"],

Cell[BoxData["\<\"CopyRight (C) 2005-2020, David Brizuela, Jose M. \
Martin-Garcia and Guillermo A. Mena Marugan, under the General Public \
License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"90d013d2-1a90-435a-a788-6b65312547f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$PrePrint", 
   "\[InvisibleSpace]", "\<\" assigned value \"\>", "\[InvisibleSpace]", 
   "ScreenDollarIndices"}],
  SequenceForm[
  "** Variable ", $PrePrint, " assigned value ", 
   xAct`xTensor`ScreenDollarIndices],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"837e963e-a1f0-46da-b1fc-efde1855fba0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$CovDFormat", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "\<\"Prefix\"\>", "\[InvisibleSpace]", "\<\" to \"\>",
    "\[InvisibleSpace]", "\<\"Postfix\"\>"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CovDFormat, " changed from ", "Prefix", 
   " to ", "Postfix"],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"26978ee3-4921-4a08-8dc4-5797a6d8595e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "AllowUpperDerivatives", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "ContractMetric",
    "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`AllowUpperDerivatives, " of ", 
   xAct`xTensor`ContractMetric, " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a009fc1d-ef14-476a-8db3-cc013096abeb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "MetricOn", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "MakeRule", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", "None",
    "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "All"}],
  SequenceForm[
  "** Option ", xAct`xTensor`MetricOn, " of ", xAct`xTensor`MakeRule, 
   " changed from ", None, " to ", All],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"036b44a8-72bf-4ba1-9e9c-753e52ef8ca3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "ContractMetrics", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "MakeRule", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`ContractMetrics, " of ", xAct`xTensor`MakeRule, 
   " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7928667b-d4a9-4e73-87b0-0c7a206f585a"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4e181a40-b9a3-4aa6-94f8-05522afc4079"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`Invar`  version \"\>", 
   "\[InvisibleSpace]", "\<\"2.0.5\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "7", ",", "1"}], "}"}]}],
  SequenceForm["Package xAct`Invar`  version ", "2.0.5", ", ", {2013, 7, 1}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e241147b-8296-42b8-b91b-114b72915612"],

Cell[BoxData["\<\"CopyRight (C) 2006-2020, J. M. Martin-Garcia, D. Yllanes \
and R. Portugal, under the General Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a4ae735a-7a56-46e0-a6b1-94603a9f1616"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "sigma", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", "constant symbol ", 
   xAct`Invar`sigma, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"10884072-61e8-4810-a097-a90c85daf8c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "dim", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", "constant symbol ", 
   xAct`Invar`dim, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"319940ef-f6a8-4043-b2f6-5389ba182712"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "CurvatureRelations", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", "True",
    "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm[
  "** Option ", xAct`xTensor`CurvatureRelations, " of ", xAct`xTensor`DefCovD,
    " changed from ", True, " to ", False],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c2d80c6a-ab3f-41c3-ac62-a02273df7a46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", 
   "$CommuteCovDsOnScalars", "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "True", "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", "False"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CommuteCovDsOnScalars, " changed from ", True,
    " to ", False],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b47f881a-6b10-4426-80ba-a406ce3945e9"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4d67b25b-db74-4241-8259-94ca8929913e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xCoba`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.8.5\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2020", ",", "2", ",", "16"}], "}"}]}],
  SequenceForm["Package xAct`xCoba`  version ", "0.8.5", ", ", {2020, 2, 16}],
  
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a8b24b54-50d9-469b-a63f-62f690aeedaa"],

Cell[BoxData["\<\"CopyRight (C) 2005-2020, David Yllanes and Jose M. \
Martin-Garcia, under the General Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"db11fbdc-c55b-4f63-a33b-fc8d01625dfc"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"36b7134c-63fc-49ca-bca9-3224e3b4e228"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`SymManipulator`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.9.4\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "11", ",", "29"}], "}"}]}],
  SequenceForm[
  "Package xAct`SymManipulator`  version ", "0.9.4", ", ", {2016, 11, 29}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"733932d5-1ad0-44ff-8fa5-8437dbd955cc"],

Cell[BoxData["\<\"CopyRight (C) 2011-2016, Thomas B\[ADoubleDot]ckdahl, under \
the General Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3fb0e358-d7ef-486f-9b5d-ef7b79a5ef76"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9ad8218d-f56d-47f9-bf74-55e4e915c2db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTras`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.4.2\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "10", ",", "30"}], "}"}]}],
  SequenceForm["Package xAct`xTras`  version ", "1.4.2", ", ", {2014, 10, 30}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9b4b339f-2f57-4510-8b69-6858b24aa4ab"],

Cell[BoxData["\<\"CopyRight (C) 2012-2014, Teake Nutma, under the General \
Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5d26dce7-326a-4ff1-ac59-28afbf19a8e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$CovDFormat", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "\<\"Postfix\"\>", 
   "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", "\<\"Prefix\"\>"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CovDFormat, " changed from ", "Postfix", 
   " to ", "Prefix"],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e25b4af5-2c6c-43bb-9d32-75bc414cf89a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "CurvatureRelations", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`CurvatureRelations, " of ", xAct`xTensor`DefCovD,
    " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"946bf24e-99b8-44ba-8ad1-5bf1394c7b1e"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"55ec6fa2-5100-4486-9a6d-7c3829cbf142"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`TexAct`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.4.2\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2020", ",", "2", ",", "19"}], "}"}]}],
  SequenceForm["Package xAct`TexAct`  version ", "0.4.2", ", ", {2020, 2, 19}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"53f55b48-1e38-4432-aa3b-d64f350ba8d0"],

Cell[BoxData["\<\"CopyRight (C) 2008-2020, Thomas B\[ADoubleDot]ckdahl, Jose \
M. Martin-Garcia and Barry Wardell, under the General Public License.\"\>"], \
"Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"54b373b6-ed2f-432c-bd28-729853d60f42"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8f19da57-8d56-4b1b-9523-4575e0517365"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`FieldsX` version \"\>", 
   "\[InvisibleSpace]", "\<\"1.1.2\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "5", ",", "26"}], "}"}]}],
  SequenceForm["Package xAct`FieldsX` version ", "1.1.2", ", ", {2021, 5, 26}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"855be459-2f8e-4703-8cc0-6bae5ae3e335"],

Cell[BoxData["\<\"Copyright \[Copyright] 2019-2021 Markus B. Fr\[ODoubleDot]b \
under the GNU General Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"87786000-670b-4692-a565-63b536b94e06"],

Cell[BoxData["\<\"FieldsX uses the Multisets package \[Copyright] 2011 David \
Bevan under the Wolfram Library Archive License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"41811519-af87-4908-beec-587a8437edbe"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3cff0309-b786-46ce-bcdd-9713de2f99bc"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3094bfc6-6c2c-499d-8a78-b277ab845dc9"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b0b4f24b-5544-48a6-9403-7a40c1264136"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", 
   "$CommuteCovDsOnScalars", "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "False", "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CommuteCovDsOnScalars, " changed from ", 
   False, " to ", True],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d02c8362-6779-481d-93a9-4fa540515462"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"$CenterDotTexSymbol", "=", "\"\<\[CenterDot]\>\""}], 
  ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"219c1f98-b3cf-420b-9bd7-69cd83f2fe72"],

Cell[TextData[{
 "We then define the manifold M, the metric g and covariant derivative \
\[Del], the spin structure (\[Gamma] matrices) and the inner bundle (abstract \
Lie algebra in the adjoint representation of dimension liedim, with metric \
cartankilling).The option SymCovDQ from the xTras package makes it possible \
to use symmetrised covariant derivatives ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Del]", 
    RowBox[{
    "\[Mu]", "\[CenterDot]", "\[CenterDot]", "\[CenterDot]", "\[Nu]"}]], 
   TraditionalForm]],ExpressionUUID->"9f2a8d89-a960-4e03-b5e6-edb3fef94e7d"],
 " \[Congruent] ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Del]", 
    RowBox[{"(", "\[Mu]"}]], TraditionalForm]],ExpressionUUID->
  "7a49bc5e-8e45-4e79-afbe-ee5aa5354fe1"],
 "\[CenterDot]\[CenterDot]\[CenterDot]",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Del]", 
    RowBox[{"\[Nu]", ")"}]], TraditionalForm]],ExpressionUUID->
  "a283fbbf-5e75-4926-a39b-ca47d9538c50"],
 ", which is extremely useful to obtain canonical forms of expressions."
}], "Text",ExpressionUUID->"bbf3dd45-16f4-410e-a0d8-fa3a718c0beb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefManifold", "[", 
  RowBox[{"M", ",", "4", ",", 
   RowBox[{"{", 
    RowBox[{
    "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]", ",", 
     "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefMetric", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"gg", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]"}], ",", 
      RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "CD", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<;\>\"", ",", "\"\<\[Del]\>\""}], "}"}], ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<g\>\""}], ",", 
    RowBox[{
     StyleBox["SymCovDQ", "InlineCode"], 
     StyleBox["\[Rule]", "InlineCode"], "True"}]}], "]"}], ";"}]}], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"9de35a71-80bf-4fd6-9a24-6a0e80291f41"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefManifold", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"manifold \"\>", "\[InvisibleSpace]", "M", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefManifold, ": Defining ", "manifold ", $CellContext`M,
    ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"f1815675-8568-40dd-9c1a-646400b38e9f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", "TangentM", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`TangentM, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"60b595c1-ebf0-4a40-b452-470221fb9e02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric metric tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"gg", "[", 
    RowBox[{
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric metric tensor ", 
   $CellContext`gg[-$CellContext`\[Mu], -$CellContext`\[Nu]], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"6df473df-f647-4b1d-87a4-4d2a405894ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric tensor \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"epsilongg", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}], ",", 
     RowBox[{"-", "\[Delta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric tensor ", 
   $CellContext`epsilongg[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"a15bdbeb-3244-45be-a77d-3a09f8f4d198"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tetrametric \"\>", "\[InvisibleSpace]", 
   RowBox[{"Tetragg", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}], ",", 
     RowBox[{"-", "\[Delta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tetrametric ", 
   $CellContext`Tetragg[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"d7803559-1c68-4d9e-b853-05b913582ed6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tetrametric \"\>", "\[InvisibleSpace]", 
   RowBox[{"Tetragg\[Dagger]", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}], ",", 
     RowBox[{"-", "\[Delta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tetrametric ", 
   $CellContext`Tetragg\[Dagger][-$CellContext`\[Alpha], \
-$CellContext`\[Beta], -$CellContext`\[Gamma], -$CellContext`\[Delta]], ". ", 
   ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"3962c1e3-61b6-403e-bd40-ae81b129f794"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"CD", "[", 
    RowBox[{"-", "\[Mu]"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`CD[-$CellContext`\[Mu]], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"c5d5c54f-68ad-4554-b36f-a7812ef47e69"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TorsionCD", "[", 
    RowBox[{"\[Alpha]", ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionCD[$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma]], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"e7c0e9b5-8e7f-4482-a054-4ac48a83db85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"ChristoffelCD", "[", 
    RowBox[{"\[Alpha]", ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelCD[$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma]], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"f5918633-def9-41dd-bc49-a5b9b53844a2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Riemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RiemannCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}], ",", 
     RowBox[{"-", "\[Delta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Riemann tensor ", 
   $CellContext`RiemannCD[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"bac1982b-fbb1-4b39-87be-5de5a9bf26cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Ricci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RicciCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric Ricci tensor ", 
   $CellContext`RicciCD[-$CellContext`\[Alpha], -$CellContext`\[Beta]], ". ", 
   ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"54e78049-d3fa-435a-beca-a986595ee74e"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Riemann automatically replaced \
by Ricci.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"5484a64f-fe4c-4c93-ba85-624280c4389d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Ricci scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"RicciScalarCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Ricci scalar ", 
   $CellContext`RicciScalarCD[], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"d1f3c391-f095-4cfd-8494-e13f5895d01e"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Ricci automatically replaced \
by RicciScalar.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"bc970eaf-2394-4b5e-b8a5-1ad22abcd751"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Einstein tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"EinsteinCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Einstein tensor ", 
   $CellContext`EinsteinCD[-$CellContext`\[Alpha], -$CellContext`\[Beta]], 
   ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"679a9a2c-3ef9-4a9e-93b0-37118662b233"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Weyl tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"WeylCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}], ",", 
     RowBox[{"-", "\[Delta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "Weyl tensor ", 
   $CellContext`WeylCD[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"f6d2f188-0835-4ac0-be84-a1a09dca1e7a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric TFRicci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TFRicciCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric TFRicci tensor ", 
   $CellContext`TFRicciCD[-$CellContext`\[Alpha], -$CellContext`\[Beta]], 
   ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"ea9e15c4-9999-4c05-961c-d6eebbe67860"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Kretschmann scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"KretschmannCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Kretschmann scalar ", 
   $CellContext`KretschmannCD[], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"6d86e5a8-3ea5-46b2-879b-94c49de06b86"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RiemannToWeylRules for dim \"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm["** DefCovD:  Computing RiemannToWeylRules for dim ", 4],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"e02ba63a-8e07-4c89-a5e4-ba4728bd7ace"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RicciToTFRicci for dim \"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm["** DefCovD:  Computing RicciToTFRicci for dim ", 4],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"3023c168-3dab-4de7-9f31-f97506e86d93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RicciToEinsteinRules for dim \"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm["** DefCovD:  Computing RicciToEinsteinRules for dim ", 4],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"3d84b06e-a82d-4edf-83a6-e757d1e27503"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetrized Riemann tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SymRiemannCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}], ",", 
     RowBox[{"-", "\[Delta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetrized Riemann tensor ", 
   $CellContext`SymRiemannCD[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"55edbd5f-a1d1-4eef-a1f8-c7646c22088a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Schouten tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SchoutenCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Schouten tensor ", 
   $CellContext`SchoutenCD[-$CellContext`\[Alpha], -$CellContext`\[Beta]], 
   ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"27eb7f1f-dc94-41c4-82ab-256b2131793b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric cosmological Schouten tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SchoutenCCCD", "[", 
    RowBox[{
     RowBox[{"LI", "[", "_", "]"}], ",", 
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric cosmological Schouten tensor ", 
   $CellContext`SchoutenCCCD[
    xAct`xTensor`LI[
     Blank[]], -$CellContext`\[Alpha], -$CellContext`\[Beta]], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"b87773f5-92c9-4386-aa26-021f68c335d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric cosmological Einstein tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"EinsteinCCCD", "[", 
    RowBox[{
     RowBox[{"LI", "[", "_", "]"}], ",", 
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric cosmological Einstein tensor ", 
   $CellContext`EinsteinCCCD[
    xAct`xTensor`LI[
     Blank[]], -$CellContext`\[Alpha], -$CellContext`\[Beta]], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"6ab8f9f6-5c7c-4d04-9025-a41ab843e8be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"CD", "[", 
    RowBox[{"-", "\[Mu]"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"to be symmetrizable\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`CD[-$CellContext`\[Mu]], ". ", "to be symmetrizable"],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"294d21f1-b46e-496c-8a9f-2abdac2cbf77"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"weight +2 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"Detgg", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Determinant.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "weight +2 density ", 
   $CellContext`Detgg[], ". ", "Determinant."],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"a6e254f0-1f1e-455a-b38a-62ef744abf85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefParameter", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"parameter \"\>", "\[InvisibleSpace]", 
   "PerturbationParametergg", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefParameter, ": Defining ", 
   "parameter ", $CellContext`PerturbationParametergg, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"12133e40-b860-476d-846c-08e5d65fd146"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Perturbationgg", "[", 
    RowBox[{
     RowBox[{"LI", "[", "\<\"order\"\>", "]"}], ",", 
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Perturbationgg[
    xAct`xTensor`LI["order"], -$CellContext`\[Alpha], -$CellContext`\[Beta]], 
   ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"46658836-ced6-4f79-bd88-cdc49be60685"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefSpinStructure", "[", 
   RowBox[{"gg", ",", 
    RowBox[{"{", 
     RowBox[{
     "A", ",", "B", ",", "F", ",", "G", ",", "H", ",", "J", ",", "K", ",", 
      "L", ",", "P", ",", "Q"}], "}"}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"38407f83-0617-45d0-b23c-4744ce92f16f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", "SpinM", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`SpinM, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"1b83680f-de2e-4e71-94e5-ab55a925447f"],

Cell[BoxData[
 TemplateBox[{
  "ValidateSymbol","capital",
   "\"System name \\!\\(\\*RowBox[{\\\"\\\\\\\"K\\\\\\\"\\\"}]\\) is \
overloaded as an abstract index.\"",2,5,1,32738817933765410852,"Local",
   "xAct`xCore`ValidateSymbol"},
  "MessageTemplate2"]], "Message", "MSG",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"e79a38d5-e634-4fde-b4b1-961d96439119"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"nonsymmetric AChristoffel tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"AChristoffelCD", "[", 
    RowBox[{"A", ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "F"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "nonsymmetric AChristoffel tensor ", 
   $CellContext`AChristoffelCD[$CellContext`A, -$CellContext`\[Beta], \
-$CellContext`F], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"b29e552b-442d-4a1b-89fb-2c1e5dceb5b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"FRiemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"FRiemannCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "F"}], ",", "G"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>",
    "\[InvisibleSpace]", "\<\"Antisymmetric only in the first pair.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "FRiemann tensor ", 
   $CellContext`FRiemannCD[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`F, $CellContext`G], ". ", 
   "Antisymmetric only in the first pair."],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"fb9948f1-9b20-4fab-8411-60c46bad278e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "\<\"DefSpinStructure\"\>", 
   "\[InvisibleSpace]", "\<\": Assuming metric signature (-,+,...,+).\"\>"}],
  SequenceForm[
  "** ", "DefSpinStructure", ": Assuming metric signature (-,+,...,+)."],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"b50280d6-fc7a-40e3-a777-78113649d570"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Gammagg1", "[", 
    RowBox[{"\[Alpha]", ",", 
     RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>",
    "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Gammagg1[$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"ce296e7e-7526-4627-a215-f241a9d2d2d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Gammagg0", "[", 
    RowBox[{
     RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>",
    "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Gammagg0[-$CellContext`A, $CellContext`B], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"8d348583-3062-4cba-b62c-ba4bf668d8df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Gammagg2", "[", 
    RowBox[{"\[Alpha]", ",", "\[Beta]", ",", 
     RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>",
    "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Gammagg2[$CellContext`\[Alpha], $CellContext`\[Beta], \
-$CellContext`A, $CellContext`B], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"39a4937b-dd1b-400c-8251-da0c36a5eba2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Gammagg3", "[", 
    RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", 
     RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>",
    "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Gammagg3[$CellContext`\[Alpha], $CellContext`\[Beta], \
$CellContext`\[Gamma], -$CellContext`A, $CellContext`B], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"cb27c32e-a817-408c-b83a-72f37e3cca63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Gammagg4", "[", 
    RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]", ",", 
     RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>",
    "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Gammagg4[$CellContext`\[Alpha], $CellContext`\[Beta], \
$CellContext`\[Gamma], $CellContext`\[Delta], -$CellContext`A, \
$CellContext`B], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"787e9c80-c2ae-41c7-baee-59e32065015d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"GammaggStar", "[", 
    RowBox[{
     RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>",
    "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`GammaggStar[-$CellContext`A, $CellContext`B], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"22f44690-cbb5-49ea-a4d5-9d5c6e9ff2a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "\<\"DefSpinStructure\"\>", 
   "\[InvisibleSpace]", "\<\": Precomputing \[Gamma] products... done.\"\>"}],
  
  SequenceForm[
  "** ", "DefSpinStructure", ": Precomputing \[Gamma] products... done."],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"e9809510-5dc3-46e4-bc40-770c9d0336ad"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "liedim", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefVBundleWithMetric", "[", 
   RowBox[{"lie", ",", "M", ",", "liedim", ",", 
    RowBox[{"{", 
     RowBox[{
     "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", "i", ",", 
      "j", ",", "k", ",", "l", ",", "m", ",", "n", ",", "p", ",", "q"}], 
     "}"}], ",", "cartankilling"}], "]"}], ";"}]}], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"29b14771-d5d6-4344-9dde-0638e3d92e34"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "liedim", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`liedim, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"31e6b0d2-a10b-4a13-9b78-63f1c696b662"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", "lie", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", "vbundle ", $CellContext`lie,
    ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"d315016b-cb11-4ade-9818-e6499c60d21c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"metric of vbundle \"\>", "\[InvisibleSpace]", 
   RowBox[{"cartankilling", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "metric of vbundle ", 
   $CellContext`cartankilling[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"5d37b96d-dda6-4756-b7c7-fbdf16c4c0e1"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Next we define the fields of the theory and the coupling g. Note that the \
spinors \[Chi] and \[Epsilon] have a spin-bundle index -A, which must always \
be the last index.\
\>", "Text",ExpressionUUID->"a629e80d-74fb-49c0-a020-8bde20c4fb1e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefEvenTensor", "[", 
   RowBox[{
    RowBox[{"AA", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]"}], ",", "a"}], "]"}], ",", "M", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<A\>\""}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DefOddSpinor", "[", 
   RowBox[{
    RowBox[{"chi", "[", 
     RowBox[{"a", ",", 
      RowBox[{"-", "A"}]}], "]"}], ",", "M", ",", 
    RowBox[{"SpinorType", "\[Rule]", "Majorana"}], ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[Chi]\>\""}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DefEvenTensor", "[", 
   RowBox[{
    RowBox[{"xi", "[", "a", "]"}], ",", "M", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[Xi]\>\""}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefEvenTensor", "[", 
   RowBox[{
    RowBox[{"auxD", "[", "a", "]"}], ",", "M", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<D\>\""}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DefOddSpinor", "[", 
   RowBox[{
    RowBox[{"eps", "[", 
     RowBox[{"-", "A"}], "]"}], ",", "M", ",", 
    RowBox[{"SpinorType", "\[Rule]", "Majorana"}], ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[Epsilon]\>\""}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "g", "]"}], ";"}]}], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"3942c7d4-1085-4fef-bac9-6b1b6dc9b707"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"AA", "[", 
    RowBox[{
     RowBox[{"-", "\[Mu]"}], ",", "a"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`AA[-$CellContext`\[Mu], $CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"16510c05-28a0-4158-97cb-786a9b18a63d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"chi", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "A"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`chi[$CellContext`a, -$CellContext`A], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"78af5d36-960a-44c6-a44f-007d7cad051f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"barchi", "[", 
    RowBox[{"a", ",", "A"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`barchi[$CellContext`a, $CellContext`A], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"28111aae-274a-4cdd-844c-b721a7e4769f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"xi", "[", "a", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`xi[$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"1baeb009-d67a-4404-8e0e-17094d305437"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"auxD", "[", "a", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`auxD[$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"440d0ef4-5d46-4d41-90c9-42dcdf751165"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"eps", "[", 
    RowBox[{"-", "A"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`eps[-$CellContext`A], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"5bb7a30d-ca2b-4db3-ad51-97f8f048728d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"bareps", "[", "A", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`bareps[$CellContext`A], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"4f791c2b-d0b9-4e99-84eb-7c6f3a542377"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "g", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`g, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"4a66b0bf-dfc7-41dc-b7be-2495ef8646b8"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "The vector boson ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["A", "\[Mu]"], "a"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e94fbca4-b2a0-49d3-bddc-8dab1fa08a99"],
 ", the auxiliary field ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["D", "a"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b6a4d669-bf9e-4317-88cf-809641db228b"],
 " and the gauge parameter ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Xi]", "a"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f47b8b69-759b-495f-9da6-db9cdb132ae6"],
 " are Grassmann even, while the spinor ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["\[Chi]", "a"], ")"}], "A"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2e0b4ac1-bc5b-4670-8390-3af2b2032401"],
 " and supersymmetry parameter ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "A"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "3f088e06-894c-4ba9-8c53-627672a2c753"],
 " are Grassmann odd. Together with \[Chi] and \[Epsilon], the charge \
conjugate spinors ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Chi]", "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "08922919-16eb-4dff-b0dd-b922c45812e1"],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Epsilon]", "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "859bd247-cb17-4706-b0a7-80088c5e3e8c"],
 " are automatically defined, and read barchi[a, A] and bareps[A]. We also \
have to ensure that the supersymmetry parameter is covariantly constant; a \
space-time dependent supersymmetry parameter leads to supergravity theories."
}], "Text",ExpressionUUID->"5a9d75df-17af-449c-ac92-a52fafe4e771"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CD", "[", "__", "]"}], "@", 
    RowBox[{"eps", "[", "_", "]"}]}], "^:=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CD", "[", "__", "]"}], "@", 
    RowBox[{"bareps", "[", "_", "]"}]}], "^:=", "0"}], ";"}]}], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"4abe1576-d387-4ddf-86a7-c9cc99103518"],

Cell["\<\
The field strength and gauge-covariant derivative are given in terms of the \
vector boson, but we first need to obtain the structure constants of the Lie \
algebra as the antisymmetric invariant tensor of rank 3 (and define a pretty \
output) :\
\>", "Text",ExpressionUUID->"6609b6f7-7812-49e7-905b-c1cc1aeefe50"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lief", "=", 
   RowBox[{"InvariantTraceTensor", "[", 
    RowBox[{"lie", ",", "3", ",", "Antisymmetric"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tex", "[", "lief", "]"}], "=", "\"\<f\>\""}], ";"}]}], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"1466a40b-d968-4ead-895a-7f10e8005909"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Invlief", "[", 
    RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Invlief[$CellContext`a, $CellContext`b, $CellContext`c], ". ",
    ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"db4eed17-1733-4b16-b803-4639ef678e77"]
}, Open  ]],

Cell[TextData[{
 "We then define the field strength and functions to convert it into \
derivatives of the vector boson and back. For the transformation back, we \
replace derivatives ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Del]", "\[Mu]"], TraditionalForm]],ExpressionUUID->
  "d6d00ed5-b9d7-4be4-82eb-d190c5831811"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["A", "\[Nu]"], "a"], TraditionalForm]],ExpressionUUID->
  "c34f848f-a325-46ff-888c-98ee9fe9c40a"],
 " by the sum of its symmetric part and the antisymmetric part, and rewrite \
the antisymmetric part in terms of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["F", "\[Mu]\[Nu]"], "a"], TraditionalForm]],ExpressionUUID->
  "0049dfec-5f04-4a4e-9107-17939e32be7c"],
 "."
}], "Text",ExpressionUUID->"6877e04b-950e-44d9-85b1-0bdde6acdc1b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefEvenTensor", "[", 
   RowBox[{
    RowBox[{"FF", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]"}], ",", 
      RowBox[{"-", "\[Nu]"}], ",", "a"}], "]"}], ",", "M", ",", 
    RowBox[{"Antisymmetric", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}]}], "}"}], "]"}], ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<F\>\""}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FToGradA", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FF", "[", 
      RowBox[{"mu_", ",", "nu_", ",", "a_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", "mu", "]"}], "@", 
       RowBox[{"AA", "[", 
        RowBox[{"nu", ",", "a"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"CD", "[", "nu", "]"}], "@", 
       RowBox[{"AA", "[", 
        RowBox[{"mu", ",", "a"}], "]"}]}], "+", 
      RowBox[{"I", " ", "g", " ", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"b", "=", 
            RowBox[{"DummyIn", "[", "lie", "]"}]}], ",", 
           RowBox[{"c", "=", 
            RowBox[{"DummyIn", "[", "lie", "]"}]}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"lief", "[", 
           RowBox[{"a", ",", 
            RowBox[{"-", "b"}], ",", 
            RowBox[{"-", "c"}]}], "]"}], 
          RowBox[{"AA", "[", 
           RowBox[{"mu", ",", "b"}], "]"}], 
          RowBox[{"AA", "[", 
           RowBox[{"nu", ",", "c"}], "]"}]}]}], "]"}]}]}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GradAToF", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"CD", "[", "mu_", "]"}], "@", 
      RowBox[{"AA", "[", 
       RowBox[{"nu_", ",", "a_"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"CD", "[", "mu", "]"}], "@", 
          RowBox[{"AA", "[", 
           RowBox[{"nu", ",", "a"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"CD", "[", "nu", "]"}], "@", 
          RowBox[{"AA", "[", 
           RowBox[{"mu", ",", "a"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FF", "[", 
          RowBox[{"mu", ",", "nu", ",", "a"}], "]"}], "-", 
         RowBox[{"I", " ", "g", " ", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"b", "=", 
               RowBox[{"DummyIn", "[", "lie", "]"}]}], ",", 
              RowBox[{"c", "=", 
               RowBox[{"DummyIn", "[", "lie", "]"}]}]}], "}"}], ",", 
            RowBox[{
             RowBox[{"lief", "[", 
              RowBox[{"a", ",", 
               RowBox[{"-", "b"}], ",", 
               RowBox[{"-", "c"}]}], "]"}], 
             RowBox[{"AA", "[", 
              RowBox[{"mu", ",", "b"}], "]"}], 
             RowBox[{"AA", "[", 
              RowBox[{"nu", ",", "c"}], "]"}]}]}], "]"}]}]}], ")"}]}]}]}], 
    "}"}]}]}]}], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"39d7e235-405b-48d6-a24b-dac723fb683a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"FF", "[", 
    RowBox[{
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}], ",", "a"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`FF[-$CellContext`\[Mu], -$CellContext`\[Nu], $CellContext`a], 
   ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"3e181ae9-f261-4d4a-98f8-ccde9685cf15"]
}, Open  ]],

Cell["\<\
While xAct provides a function to define the gauge-covariant derivative, we \
need to specify that it acts on the lie bundle (and the spin bundle). We then \
need to give the correct values to the relevant generalised Christoffel \
symbols, which are checked by converting the gauge-covariant derivative into \
the covariant derivative \[Del]. Since the gauge-covariant derivative does \
not act on space-time or spin indices, the corresponding Christoffel symbols \
are the same as for \[Del].\
\>", "Text",ExpressionUUID->"1b838ed1-cccd-46f2-bf82-8ea4a38bc8a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefCovD", "[", 
   RowBox[{
    RowBox[{"DD", "[", 
     RowBox[{"-", "\[Mu]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"lie", ",", "SpinM"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<:\>\"", ",", "\"\<D\>\""}], "}"}]}], "]"}], ";"}]], "Input",\

 CellLabel->"In[21]:=",ExpressionUUID->"58c8ca98-d434-4a85-8a04-246f431b4ee8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"DD", "[", 
    RowBox[{"-", "\[Mu]"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`DD[-$CellContext`\[Mu]], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"9fd41ace-4173-4336-93d4-ed8a156be563"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TorsionDD", "[", 
    RowBox[{"\[Alpha]", ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionDD[$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma]], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"97c1c949-5d89-40d7-ab47-8afcdb51ff0a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"ChristoffelDD", "[", 
    RowBox[{"\[Alpha]", ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelDD[$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma]], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1c4014df-85ab-46c8-b9eb-bddcf2a358cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Riemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RiemannDD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}], ",", "\[Delta]"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Antisymmetric only in the first pair.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Riemann tensor ", 
   $CellContext`RiemannDD[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], $CellContext`\[Delta]], ". ", 
   "Antisymmetric only in the first pair."],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"92cbbe91-a6fa-45c8-bfe8-6354f7620318"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"non-symmetric Ricci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RicciDD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "non-symmetric Ricci tensor ", 
   $CellContext`RicciDD[-$CellContext`\[Alpha], -$CellContext`\[Beta]], ". ", 
   ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4956622c-6fb4-478e-8a3e-c912e0e2f37e"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Riemann automatically replaced \
by Ricci.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"52670090-5be2-413c-8904-e5ba9bc80a55"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"nonsymmetric AChristoffel tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"AChristoffelDD", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "nonsymmetric AChristoffel tensor ", 
   $CellContext`AChristoffelDD[$CellContext`a, -$CellContext`\[Beta], \
-$CellContext`c], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4bdca7b3-a1f3-4bf7-b07f-b54e751e1c5c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"FRiemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"FRiemannDD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "c"}], ",", "d"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>",
    "\[InvisibleSpace]", "\<\"Antisymmetric only in the first pair.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "FRiemann tensor ", 
   $CellContext`FRiemannDD[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`c, $CellContext`d], ". ", 
   "Antisymmetric only in the first pair."],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a32abd2d-7dbb-4b1e-af9d-915d62def9e7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"AChristoffelDD", "[", 
    RowBox[{"a_", ",", "mu_", ",", "b_"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"VBundleOfIndex", "[", "a", "]"}], "\[Equal]", "lie"}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"VBundleOfIndex", "[", "b", "]"}], "\[Equal]", "lie"}], 
     ")"}]}]}], ":=", 
  RowBox[{
   RowBox[{"-", "I"}], " ", "g", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", "=", 
       RowBox[{"DummyIn", "[", "lie", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"lief", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
      RowBox[{"AA", "[", 
       RowBox[{"mu", ",", 
        RowBox[{"-", "c"}]}], "]"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AChristoffelDD", "[", 
    RowBox[{"a_", ",", "mu_", ",", "b_"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"VBundleOfIndex", "[", "a", "]"}], "\[Equal]", "SpinM"}], ")"}],
     "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"VBundleOfIndex", "[", "b", "]"}], "\[Equal]", "SpinM"}], 
     ")"}]}]}], ":=", 
  RowBox[{"AChristoffelCD", "[", 
   RowBox[{"a", ",", "mu", ",", "b"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ChristoffelDD", "[", 
   RowBox[{"alpha_", ",", "mu_", ",", "nu_"}], "]"}], ":=", 
  RowBox[{"ChristoffelCD", "[", 
   RowBox[{"alpha", ",", "mu", ",", "nu"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ChangeCovD", "[", 
  RowBox[{
   RowBox[{"ChangeCovD", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DD", "[", 
       RowBox[{"-", "\[Mu]"}], "]"}], "@", 
      RowBox[{"AA", "[", 
       RowBox[{
        RowBox[{"-", "\[Nu]"}], ",", "a"}], "]"}]}], ",", "DD", ",", "PD"}], 
    "]"}], ",", "PD", ",", "CD"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ChangeCovD", "[", 
  RowBox[{
   RowBox[{"ChangeCovD", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DD", "[", 
       RowBox[{"-", "\[Mu]"}], "]"}], "@", 
      RowBox[{"chi", "[", 
       RowBox[{"a", ",", 
        RowBox[{"-", "A"}]}], "]"}]}], ",", "DD", ",", "PD"}], "]"}], ",", 
   "PD", ",", "CD"}], "]"}]}], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"e6cd152d-bf75-4ea7-ac3e-049eec35d49d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {"a", " ", "c"},
           {" ", "b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[$CellContext`a, -$CellContext`b, $CellContext`c],
    Editable->False]}], "+", 
  InterpretationBox[
   StyleBox[
    RowBox[{
     SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "a"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}]}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`CD[-$CellContext`\[Mu]][
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`a]],
   Editable->False]}]], "Output",
 CellLabel->"Out[25]=",ExpressionUUID->"8e2fa8f8-9983-4c7d-9e39-d588c2bec5a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Chi]", 
        StyleBox[GridBox[{
           {"b", " "},
           {" ", "A"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`chi[$CellContext`b, -$CellContext`A],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {"a", " ", "c"},
           {" ", "b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[$CellContext`a, -$CellContext`b, $CellContext`c],
    Editable->False]}], "+", 
  InterpretationBox[
   StyleBox[
    RowBox[{
     SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
       {"\[Chi]", 
        StyleBox[GridBox[{
           {"a", " "},
           {" ", "A"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}]}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`CD[-$CellContext`\[Mu]][
    $CellContext`chi[$CellContext`a, -$CellContext`A]],
   Editable->False]}]], "Output",
 CellLabel->"Out[26]=",ExpressionUUID->"3ce64cfd-611c-4a22-ac7c-3efe46b17f45"]
}, Open  ]],

Cell["\<\
We can now write down the action (or rather the Lagrangian), where the \
non-commutative product of spinors is written \[CenterDot] and can be entered \
with Esc + . + Esc. The \[Gamma] matrices can be entered with Gammagg, which \
automatically selects the right one (Gammagg1, . . .) depending on the number \
of indices. We also define a pretty output for them:\
\>", "Text",ExpressionUUID->"f94ea6c3-9dd8-4e6d-b8a9-a1ecbe2dba2f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Tex", "[", "Gammagg1", "]"}], "=", "\"\<\\\\gamma\>\""}], ";", 
  RowBox[{
   RowBox[{"Tex", "[", "Gammagg2", "]"}], "=", "\"\<\\\\gamma\>\""}], ";", 
  RowBox[{
   RowBox[{"Tex", "[", "Gammagg3", "]"}], "=", "\"\<\\\\gamma\>\""}], ";", 
  RowBox[{
   RowBox[{"Tex", "[", "Gammagg4", "]"}], "=", "\"\<\\\\gamma\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"action", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "4"}], 
    RowBox[{"FF", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]", ",", "a"}], "]"}], 
    RowBox[{"FF", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]"}], ",", 
      RowBox[{"-", "\[Nu]"}], ",", 
      RowBox[{"-", "a"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{
     RowBox[{"barchi", "[", 
      RowBox[{"a", ",", "A"}], "]"}], "\[CenterDot]", 
     RowBox[{"Gammagg", "[", 
      RowBox[{"\[Mu]", ",", 
       RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
     RowBox[{
      RowBox[{"DD", "[", 
       RowBox[{"-", "\[Mu]"}], "]"}], "@", 
      RowBox[{"chi", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "B"}]}], "]"}]}]}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"auxD", "[", "a", "]"}], 
    RowBox[{"auxD", "[", 
     RowBox[{"-", "a"}], "]"}]}]}]}]}], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"e097257e-45d7-4c9b-b6cf-2e171e481ce1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {" "},
           {"a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[-$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[$CellContext`a],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"\[Mu]", "\[Nu]", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[-$CellContext`\[Mu], -$CellContext`\[Nu], -$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Nu]", "a"},
           {" ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[$CellContext`\[Mu], $CellContext`\[Nu], $CellContext`a],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"a", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[$CellContext`a, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["D", "\[Mu]"], GridBox[{
          {"\[Chi]", 
           StyleBox[GridBox[{
              {" ", " "},
              {"a", "B"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`DD[-$CellContext`\[Mu]][
       $CellContext`chi[-$CellContext`a, -$CellContext`B]],
      Editable->False], ")"}]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Mu], -$CellContext`A, $CellContext`B],
    Editable->False]}]}]], "Output",
 CellLabel->"Out[28]=",ExpressionUUID->"ad2de0ce-21c1-4f91-a4c4-341b45f4fa93"]
}, Open  ]],

Cell["\<\
We now expand the action, writing everything in terms of the basic fields and \
covariant derivative:\
\>", "Text",ExpressionUUID->"9b31b8ec-e9ca-41bc-beba-3dc1caceac80"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"action2", "=", 
  RowBox[{"CollectTensors", "@", 
   RowBox[{"ChangeCovD", "[", 
    RowBox[{
     RowBox[{"ChangeCovD", "[", 
      RowBox[{
       RowBox[{"FToGradA", "[", "action", "]"}], ",", "DD", ",", "PD"}], 
      "]"}], ",", "PD", ",", "CD"}], "]"}]}]}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"2643ba20-a8e2-47c2-8d46-3adf68e890dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {" "},
           {"a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[-$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[$CellContext`a],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"a", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[$CellContext`a, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Mu]][
      $CellContext`chi[-$CellContext`a, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Mu], -$CellContext`A, $CellContext`B],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"b", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[-$CellContext`b, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", "b", "c"},
           {"a", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, $CellContext`b, $CellContext`c],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "e"},
           {"a", "c", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, -$CellContext`c, $CellContext`e],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"b", "d", "e"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`b, -$CellContext`d, -$CellContext`e],
    Editable->False]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"a", "b", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, -$CellContext`b, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" ", "c"},
            {"\[Mu]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Nu]][
     $CellContext`AA[-$CellContext`\[Mu], $CellContext`c]],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Nu]", "a"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Mu]][
     $CellContext`AA[-$CellContext`\[Nu], -$CellContext`a]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SuperscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {"\[Mu]", "a"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[$CellContext`\[Nu]][
     $CellContext`AA[$CellContext`\[Mu], $CellContext`a]],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Mu]", "a"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Nu]][
     $CellContext`AA[-$CellContext`\[Mu], -$CellContext`a]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SuperscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {"\[Mu]", "a"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[$CellContext`\[Nu]][
     $CellContext`AA[$CellContext`\[Mu], $CellContext`a]],
    Editable->False]}]}]], "Output",
 CellLabel->"Out[30]=",ExpressionUUID->"0f8bdf9f-e3a8-4577-825a-33a9fffba763"]
}, Open  ]],

Cell[TextData[{
 "Expanding the action, we obtained a term with the product of two structure \
constants ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "ade"], TraditionalForm]],ExpressionUUID->
  "21391970-5a8e-4c5b-b0b7-e9c9ce65609c"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["f", "a"], "bc"], TraditionalForm]],ExpressionUUID->
  "cb64aac8-fd48-46f5-87c7-57d1fc9c7aa1"],
 ". Since the structure constants satisfy the multiterm Jacobi identity ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", 
    RowBox[{"ab", "[", "c"}]], TraditionalForm]],ExpressionUUID->
  "2d57c778-c8a8-41cd-8284-1006573a3e24"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["f", "a"], 
    RowBox[{"de", "]"}]], TraditionalForm]],ExpressionUUID->
  "203aa400-f58a-4731-8186-ee066bbfdcd9"],
 "= 0, it is more difficult to bring such terms into a canonical form. One \
way to deal with multiterm identities are Young projectors (as used in the \
xTras package to deal with the Bianchi identities of the Riemann tensor), \
which results in"
}], "Text",ExpressionUUID->"6f0ac11a-fd44-4abb-8b7c-4b781184ed62"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YoungProject", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Invlief", "[", 
     RowBox[{"a", ",", 
      RowBox[{"-", "b"}], ",", 
      RowBox[{"-", "c"}]}], "]"}], 
    RowBox[{"Invlief", "[", 
     RowBox[{
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "d"}], ",", 
      RowBox[{"-", "e"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "b"}], ",", 
       RowBox[{"-", "d"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "c"}], ",", 
       RowBox[{"-", "e"}]}], "}"}]}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"80e20359-bcc9-4370-87d4-8d90d7e306fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "3"]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "a"},
           {"b", "e", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`b, -$CellContext`e, $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"c", "d", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`c, -$CellContext`d, -$CellContext`a],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "a"},
           {"b", "d", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`b, -$CellContext`d, $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"c", "e", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`c, -$CellContext`e, -$CellContext`a],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "a"},
           {"b", "c", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`b, -$CellContext`c, $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"d", "e", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`d, -$CellContext`e, -$CellContext`a],
    Editable->False]}]}]], "Output",
 CellLabel->"Out[31]=",ExpressionUUID->"74ef25ca-27a3-4fa9-891c-31ef84d3e5c0"]
}, Open  ]],

Cell["\<\
and one checks that the Jacobi identity is automatically fulfilled.The \
disadvantage of this approach is that one has to find the required Young \
tableau by hand, and FieldsX thus takes a different approach, inspired by the \
approach to Fierz identities of d'Auria, Fr\[EAcute], Maina and Regge based \
on the decomposition of the product of group representations into irreducible \
components. For the invariant tensors of the Lie algebra, the corresponding \
group is the permutation group, but it is not necessary to perform a full \
decomposition into irreducibles. Instead, it is enough to express the product \
of a structure constant with an invariant tensor of the Lie algebra by the \
sum of two invariant tensors of higher rank. This gives\
\>", "Text",ExpressionUUID->"59efbaef-dd44-4f79-afd9-3b63a2c06583"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ReduceInvariantTraceTensors", "[", 
  RowBox[{
   RowBox[{"Invlief", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], 
   RowBox[{"Invlief", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "d"}], ",", 
     RowBox[{"-", "e"}]}], "]"}]}], "]"}]], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"2db680ac-6664-48ce-8622-e486552fe30a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Invlie4", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Invlie4[$CellContext`a, $CellContext`b, $CellContext`c, \
$CellContext`d], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"05406068-5c54-472d-98a6-2679c65f4abe"],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{"tr", "[", "lie", "]"}], 
         StyleBox[GridBox[{
            {" ", " ", " ", " "},
            {"b", "c", "d", "e"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Invlie4[-$CellContext`b, -$CellContext`c, -$CellContext`d, \
-$CellContext`e],
     Editable->False], "-", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{"tr", "[", "lie", "]"}], 
         StyleBox[GridBox[{
            {" ", " ", " ", " "},
            {"b", "c", "e", "d"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Invlie4[-$CellContext`b, -$CellContext`c, -$CellContext`e, \
-$CellContext`d],
     Editable->False], "-", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{"tr", "[", "lie", "]"}], 
         StyleBox[GridBox[{
            {" ", " ", " ", " "},
            {"b", "d", "e", "c"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Invlie4[-$CellContext`b, -$CellContext`d, -$CellContext`e, \
-$CellContext`c],
     Editable->False], "+", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{"tr", "[", "lie", "]"}], 
         StyleBox[GridBox[{
            {" ", " ", " ", " "},
            {"b", "e", "d", "c"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Invlie4[-$CellContext`b, -$CellContext`e, -$CellContext`d, \
-$CellContext`c],
     Editable->False]}], ")"}]}]], "Output",
 CellLabel->"Out[32]=",ExpressionUUID->"bc03cecd-94b5-4031-a679-46b06fea513c"]
}, Open  ]],

Cell["and the action", "Text",ExpressionUUID->"22a5aaac-d354-47b7-a5f6-ad4c5ba676bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"action3", "=", 
  RowBox[{"CollectTensors", "@", 
   RowBox[{"ReduceInvariantTraceTensors", "[", "action2", "]"}]}]}]], "Input",\

 CellLabel->"In[33]:=",ExpressionUUID->"626b671f-0c6e-443a-883e-dc1ce486cc32"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {" "},
           {"a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[-$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[$CellContext`a],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"a", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[$CellContext`a, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Mu]][
      $CellContext`chi[-$CellContext`a, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Mu], -$CellContext`A, $CellContext`B],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "b", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
-$CellContext`d],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "c", "b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`c, -$CellContext`b, \
-$CellContext`d],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"b", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[-$CellContext`b, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", "b", "c"},
           {"a", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, $CellContext`b, $CellContext`c],
    Editable->False]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"a", "b", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, -$CellContext`b, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" ", "c"},
            {"\[Mu]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Nu]][
     $CellContext`AA[-$CellContext`\[Mu], $CellContext`c]],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Nu]", "a"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Mu]][
     $CellContext`AA[-$CellContext`\[Nu], -$CellContext`a]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SuperscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {"\[Mu]", "a"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[$CellContext`\[Nu]][
     $CellContext`AA[$CellContext`\[Mu], $CellContext`a]],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Mu]", "a"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Nu]][
     $CellContext`AA[-$CellContext`\[Mu], -$CellContext`a]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SuperscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {"\[Mu]", "a"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[$CellContext`\[Nu]][
     $CellContext`AA[$CellContext`\[Mu], $CellContext`a]],
    Editable->False]}]}]], "Output",
 CellLabel->"Out[33]=",ExpressionUUID->"89cf3b44-83f2-4ee2-a8ae-9d14cad4c226"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gauge and supersymmetry invariance of the action", "Subsection",ExpressionUUID->"016292eb-b8c7-4bc2-b7a2-fa1e747cde67"],

Cell["\<\
Now gauge and supersymmetry invariance can be checked. We define the gauge \
transformations\
\>", "Text",ExpressionUUID->"79354b92-8050-474a-8a02-eb81b53817ba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gauge", "[", "xi_", "]"}], "[", 
   RowBox[{"AA", "[", 
    RowBox[{"mu_", ",", "a_"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"DD", "[", "mu", "]"}], "@", 
   RowBox[{"xi", "[", "a", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gauge", "[", "xi_", "]"}], "[", 
   RowBox[{"FF", "[", 
    RowBox[{"mu_", ",", "nu_", ",", "a_"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "I"}], " ", "g", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "=", 
        RowBox[{"DummyIn", "[", "lie", "]"}]}], ",", 
       RowBox[{"c", "=", 
        RowBox[{"DummyIn", "[", "lie", "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"lief", "[", 
       RowBox[{"a", ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}]}], "]"}], 
      RowBox[{"xi", "[", "b", "]"}], 
      RowBox[{"FF", "[", 
       RowBox[{"mu", ",", "nu", ",", "c"}], "]"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gauge", "[", "xi_", "]"}], "[", 
   RowBox[{"chi", "[", 
    RowBox[{"a_", ",", "B_"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "I"}], " ", "g", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "=", 
        RowBox[{"DummyIn", "[", "lie", "]"}]}], ",", 
       RowBox[{"c", "=", 
        RowBox[{"DummyIn", "[", "lie", "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"lief", "[", 
       RowBox[{"a", ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}]}], "]"}], 
      RowBox[{
       RowBox[{"xi", "[", "b", "]"}], "\[CenterDot]", 
       RowBox[{"chi", "[", 
        RowBox[{"c", ",", "B"}], "]"}]}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gauge", "[", "xi_", "]"}], "[", 
   RowBox[{"barchi", "[", 
    RowBox[{"a_", ",", "B_"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "I"}], " ", "g", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "=", 
        RowBox[{"DummyIn", "[", "lie", "]"}]}], ",", 
       RowBox[{"c", "=", 
        RowBox[{"DummyIn", "[", "lie", "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"lief", "[", 
       RowBox[{"a", ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}]}], "]"}], 
      RowBox[{
       RowBox[{"xi", "[", "b", "]"}], "\[CenterDot]", 
       RowBox[{"barchi", "[", 
        RowBox[{"c", ",", "B"}], "]"}]}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gauge", "[", "xi_", "]"}], "[", 
   RowBox[{"auxD", "[", "a_", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "I"}], " ", "g", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "=", 
        RowBox[{"DummyIn", "[", "lie", "]"}]}], ",", 
       RowBox[{"c", "=", 
        RowBox[{"DummyIn", "[", "lie", "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"lief", "[", 
       RowBox[{"a", ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}]}], "]"}], 
      RowBox[{"xi", "[", "b", "]"}], 
      RowBox[{"auxD", "[", "c", "]"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gauge", "[", "xi_", "]"}], "[", "_", "]"}], ":=", "0"}]}], "Input",\

 CellLabel->"In[34]:=",ExpressionUUID->"2cb131a0-0319-4bf2-abb4-6923f94ff331"],

Cell["and the supersymmetry transformations", "Text",ExpressionUUID->"420a1007-e674-484b-8608-26df20662052"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"susy", "[", "eps_", "]"}], "[", 
   RowBox[{"AA", "[", 
    RowBox[{"mu_", ",", "a_"}], "]"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"A", "=", 
       RowBox[{"DummyIn", "[", "SpinM", "]"}]}], ",", 
      RowBox[{"B", "=", 
       RowBox[{"DummyIn", "[", "SpinM", "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"ConjugateSpinor", "[", "eps", "]"}], "[", "A", "]"}]}], 
     "\[CenterDot]", 
     RowBox[{"Gammagg", "[", 
      RowBox[{"mu", ",", 
       RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
     RowBox[{"chi", "[", 
      RowBox[{"a", ",", 
       RowBox[{"-", "B"}]}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"susy", "[", "eps_", "]"}], "[", 
   RowBox[{"FF", "[", 
    RowBox[{"mu_", ",", "nu_", ",", "a_"}], "]"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"A", "=", 
       RowBox[{"DummyIn", "[", "SpinM", "]"}]}], ",", 
      RowBox[{"B", "=", 
       RowBox[{"DummyIn", "[", "SpinM", "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ConjugateSpinor", "[", "eps", "]"}], "[", "A", "]"}], 
      "\[CenterDot]", 
      RowBox[{"Gammagg", "[", 
       RowBox[{"mu", ",", 
        RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
      RowBox[{
       RowBox[{"DD", "[", "nu", "]"}], "@", 
       RowBox[{"chi", "[", 
        RowBox[{"a", ",", 
         RowBox[{"-", "B"}]}], "]"}]}]}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"ConjugateSpinor", "[", "eps", "]"}], "[", "A", "]"}], 
      "\[CenterDot]", 
      RowBox[{"Gammagg", "[", 
       RowBox[{"nu", ",", 
        RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
      RowBox[{
       RowBox[{"DD", "[", "mu", "]"}], "@", 
       RowBox[{"chi", "[", 
        RowBox[{"a", ",", 
         RowBox[{"-", "B"}]}], "]"}]}]}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"susy", "[", "eps_", "]"}], "[", 
   RowBox[{"chi", "[", 
    RowBox[{"a_", ",", "B_"}], "]"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mu", "=", 
       RowBox[{"DummyIn", "[", "TangentM", "]"}]}], ",", 
      RowBox[{"nu", "=", 
       RowBox[{"DummyIn", "[", "TangentM", "]"}]}], ",", 
      RowBox[{"A", "=", 
       RowBox[{"DummyIn", "[", "SpinM", "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Gammagg", "[", 
       RowBox[{"mu", ",", "nu", ",", "B", ",", "A"}], "]"}], 
      RowBox[{"FF", "[", 
       RowBox[{
        RowBox[{"-", "mu"}], ",", 
        RowBox[{"-", "nu"}], ",", "a"}], "]"}], 
      RowBox[{"eps", "[", 
       RowBox[{"-", "A"}], "]"}]}], "+", 
     RowBox[{"I", " ", 
      RowBox[{"auxD", "[", "a", "]"}], 
      RowBox[{"GammaggStar", "[", 
       RowBox[{"B", ",", "A"}], "]"}], 
      RowBox[{"eps", "[", 
       RowBox[{"-", "A"}], "]"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"susy", "[", "eps_", "]"}], "[", 
   RowBox[{"barchi", "[", 
    RowBox[{"a_", ",", "B_"}], "]"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mu", "=", 
       RowBox[{"DummyIn", "[", "TangentM", "]"}]}], ",", 
      RowBox[{"nu", "=", 
       RowBox[{"DummyIn", "[", "TangentM", "]"}]}], ",", 
      RowBox[{"A", "=", 
       RowBox[{"DummyIn", "[", "SpinM", "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], 
      RowBox[{
       RowBox[{"ConjugateSpinor", "[", "eps", "]"}], "[", "A", "]"}], 
      RowBox[{"Gammagg", "[", 
       RowBox[{"mu", ",", "nu", ",", 
        RowBox[{"-", "A"}], ",", "B"}], "]"}], 
      RowBox[{"FF", "[", 
       RowBox[{
        RowBox[{"-", "mu"}], ",", 
        RowBox[{"-", "nu"}], ",", "a"}], "]"}]}], "+", 
     RowBox[{"I", " ", 
      RowBox[{"auxD", "[", "a", "]"}], 
      RowBox[{
       RowBox[{"ConjugateSpinor", "[", "eps", "]"}], "[", "A", "]"}], 
      RowBox[{"GammaggStar", "[", 
       RowBox[{
        RowBox[{"-", "A"}], ",", "B"}], "]"}]}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"susy", "[", "eps_", "]"}], "[", 
   RowBox[{"auxD", "[", "a_", "]"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mu", "=", 
       RowBox[{"DummyIn", "[", "TangentM", "]"}]}], ",", 
      RowBox[{"A", "=", 
       RowBox[{"DummyIn", "[", "SpinM", "]"}]}], ",", 
      RowBox[{"B", "=", 
       RowBox[{"DummyIn", "[", "SpinM", "]"}]}], ",", 
      RowBox[{"C", "=", 
       RowBox[{"DummyIn", "[", "SpinM", "]"}]}]}], "}"}], ",", 
    RowBox[{"I", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"ConjugateSpinor", "[", "eps", "]"}], "[", "A", "]"}], 
      "\[CenterDot]", 
      RowBox[{"GammaggStar", "[", 
       RowBox[{
        RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
      RowBox[{"Gammagg", "[", 
       RowBox[{"mu", ",", 
        RowBox[{"-", "B"}], ",", "C"}], "]"}], "\[CenterDot]", 
      RowBox[{
       RowBox[{"DD", "[", 
        RowBox[{"-", "mu"}], "]"}], "@", 
       RowBox[{"chi", "[", 
        RowBox[{"a", ",", 
         RowBox[{"-", "C"}]}], "]"}]}]}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"susy", "[", "eps_", "]"}], "[", "_", "]"}], ":=", "0"}]}], "Input",\

 CellLabel->"In[40]:=",ExpressionUUID->"5adc126d-7972-4121-9b26-d48a0ba08670"],

Cell["\<\
where the last definitions ensure that the gauge or supersymmetry \
transformation of any other tensor vanishes. Using the functionality of the \
xPert package, we then consider a generic first-order perturbation, and set \
the perturbation of the metric to zero and the perturbation of any other \
tensor or spinor to its gauge or supersymmetry transformation:\
\>", "Text",ExpressionUUID->"e321e97e-7e83-4ba1-b5af-6c719113e63b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gaugetrafo", "[", 
   RowBox[{"expr_", ",", "xi_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ExpandPerturbation", "[", 
     RowBox[{"Perturbation", "[", 
      RowBox[{"expr", ",", "1"}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Perturbationgg", "[", "__", "]"}], "\[RuleDelayed]", "0"}], 
      ",", 
      RowBox[{
       RowBox[{"Perturbation", "[", "term_", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"gauge", "[", "xi", "]"}], "[", "term", "]"}]}]}], "}"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"susytrafo", "[", 
   RowBox[{"expr_", ",", "eps_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ExpandPerturbation", "[", 
     RowBox[{"Perturbation", "[", 
      RowBox[{"expr", ",", "1"}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Perturbationgg", "[", "__", "]"}], "\[RuleDelayed]", "0"}], 
      ",", 
      RowBox[{
       RowBox[{"Perturbation", "[", "term_", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"susy", "[", "eps", "]"}], "[", "term", "]"}]}]}], "}"}]}], 
   "]"}]}]}], "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"784c4942-2f1e-457e-8fe2-c81ba752f0d1"],

Cell["\<\
Let us check that the transformations of the field strength are the correct \
ones:\
\>", "Text",ExpressionUUID->"33bf0e98-75b1-48d6-95f8-dbc1661575d1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CollectTensors", "@", 
  RowBox[{"ReduceInvariantTraceTensors", "@", 
   RowBox[{"GradAToF", "@", 
    RowBox[{"SymmetrizeCovDs", "[", 
     RowBox[{"ChangeCovD", "[", 
      RowBox[{
       RowBox[{"ChangeCovD", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gaugetrafo", "[", 
           RowBox[{
            RowBox[{"FToGradA", "[", 
             RowBox[{"FF", "[", 
              RowBox[{
               RowBox[{"-", "\[Mu]"}], ",", 
               RowBox[{"-", "\[Nu]"}], ",", "a"}], "]"}], "]"}], ",", "xi"}], 
           "]"}], "-", 
          RowBox[{"gaugetrafo", "[", 
           RowBox[{
            RowBox[{"FF", "[", 
             RowBox[{
              RowBox[{"-", "\[Mu]"}], ",", 
              RowBox[{"-", "\[Nu]"}], ",", "a"}], "]"}], ",", "xi"}], "]"}]}],
          ",", "DD", ",", "PD"}], "]"}], ",", "PD", ",", "CD"}], "]"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"CollectTensors", "@", 
  RowBox[{"GradAToF", "@", 
   RowBox[{"SymmetrizeCovDs", "[", 
    RowBox[{"ChangeCovD", "[", 
     RowBox[{
      RowBox[{"ChangeCovD", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"susytrafo", "[", 
          RowBox[{
           RowBox[{"FToGradA", "[", 
            RowBox[{"FF", "[", 
             RowBox[{
              RowBox[{"-", "\[Mu]"}], ",", 
              RowBox[{"-", "\[Nu]"}], ",", "a"}], "]"}], "]"}], ",", "eps"}], 
          "]"}], "-", 
         RowBox[{"susytrafo", "[", 
          RowBox[{
           RowBox[{"FF", "[", 
            RowBox[{
             RowBox[{"-", "\[Mu]"}], ",", 
             RowBox[{"-", "\[Nu]"}], ",", "a"}], "]"}], ",", "eps"}], "]"}]}],
         ",", "DD", ",", "PD"}], "]"}], ",", "PD", ",", "CD"}], "]"}], 
    "]"}]}]}]}], "Input",
 CellLabel->"In[48]:=",ExpressionUUID->"2260bb6c-d3cc-449b-803b-21c5c7c0f3e5"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[48]=",ExpressionUUID->"3d07e4c9-b051-48d3-a0c4-cf6f6598267e"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[49]=",ExpressionUUID->"7bf61c3f-7b78-4868-b1b0-2b80e3d877db"]
}, Open  ]],

Cell["For the action, a gauge transformation gives", "Text",ExpressionUUID->"ae57ab65-6aad-47a9-931b-4e88909ebc7f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gtf", "=", 
  RowBox[{"gaugetrafo", "[", 
   RowBox[{"action3", ",", "xi"}], "]"}]}]], "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"ce92417d-3515-431b-9ab1-2ebfc4130e84"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {" "},
           {"a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[-$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {"c"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {"a", " ", " "},
           {" ", "b", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[$CellContext`a, -$CellContext`b, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Xi]", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`xi[$CellContext`b],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"c", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[$CellContext`c, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Mu]][
      $CellContext`chi[-$CellContext`a, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Mu], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {"a", " ", " "},
           {" ", "b", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[$CellContext`a, -$CellContext`b, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Xi]", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`xi[$CellContext`b],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {"d"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"cartankilling", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cartankilling[-$CellContext`b, -$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {"b", " ", " "},
           {" ", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[$CellContext`b, -$CellContext`c, -$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Xi]", 
        StyleBox[GridBox[{
           {"c"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`xi[$CellContext`c],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"cartankilling", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cartankilling[-$CellContext`b, -$CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"a", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[$CellContext`a, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {"d", " "},
             {" ", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Mu]][
      $CellContext`chi[$CellContext`d, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Mu], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {"b", " ", " "},
           {" ", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[$CellContext`b, -$CellContext`c, -$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Xi]", 
        StyleBox[GridBox[{
           {"c"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`xi[$CellContext`c],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"cartankilling", 
        StyleBox[GridBox[{
           {" ", " "},
           {"d", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cartankilling[-$CellContext`d, -$CellContext`c],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"b", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[-$CellContext`b, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"f", " "},
            {" ", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`f, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", "b", "c"},
           {"a", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, $CellContext`b, $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {"d", " ", " "},
           {" ", "e", "f"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[$CellContext`d, -$CellContext`e, -$CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Xi]", 
        StyleBox[GridBox[{
           {"e"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`xi[$CellContext`e],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"cartankilling", 
        StyleBox[GridBox[{
           {" ", " "},
           {"d", "b"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cartankilling[-$CellContext`d, -$CellContext`b],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"f", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[$CellContext`f, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", "b", "c"},
           {"a", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, $CellContext`b, $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {"d", " ", " "},
           {" ", "e", "f"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[$CellContext`d, -$CellContext`e, -$CellContext`f],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Xi]", 
        StyleBox[GridBox[{
           {"e"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`xi[$CellContext`e],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Mu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Nu]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Nu], $CellContext`\[Beta]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Beta]"], 
      SubscriptBox["D", "\[Alpha]"], GridBox[{
        {"\[Xi]", 
         StyleBox[GridBox[{
            {"a"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Beta]][
     $CellContext`DD[-$CellContext`\[Alpha]][
      $CellContext`xi[$CellContext`a]]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Nu]", "a"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Mu]][
     $CellContext`AA[-$CellContext`\[Nu], -$CellContext`a]],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"cartankilling", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cartankilling[-$CellContext`b, -$CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"a", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[$CellContext`a, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"d", " "},
            {" ", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`d, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Mu], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {"b", " ", " "},
           {" ", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[$CellContext`b, -$CellContext`c, -$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
        {"\[Xi]", 
         StyleBox[GridBox[{
            {"c"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Mu]][
     $CellContext`xi[$CellContext`c]],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Mu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Nu]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Nu], $CellContext`\[Beta]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Beta]"], 
      SubscriptBox["D", "\[Alpha]"], GridBox[{
        {"\[Xi]", 
         StyleBox[GridBox[{
            {"a"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Beta]][
     $CellContext`DD[-$CellContext`\[Alpha]][
      $CellContext`xi[$CellContext`a]]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Mu]", "a"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Nu]][
     $CellContext`AA[-$CellContext`\[Mu], -$CellContext`a]],
    Editable->False]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"a", "b", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, -$CellContext`b, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], 
      SubscriptBox["D", "\[Mu]"], GridBox[{
        {"\[Xi]", 
         StyleBox[GridBox[{
            {"c"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Nu]][
     $CellContext`DD[-$CellContext`\[Mu]][
      $CellContext`xi[$CellContext`c]]],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"cartankilling", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cartankilling[-$CellContext`b, -$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Mu]"], 
      SubscriptBox["D", "\[Nu]"], GridBox[{
        {"\[Xi]", 
         StyleBox[GridBox[{
            {"b"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Mu]][
     $CellContext`DD[-$CellContext`\[Nu]][
      $CellContext`xi[$CellContext`b]]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SuperscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {"\[Mu]", "a"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[$CellContext`\[Nu]][
     $CellContext`AA[$CellContext`\[Mu], $CellContext`a]],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"cartankilling", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cartankilling[-$CellContext`b, -$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], 
      SubscriptBox["D", "\[Mu]"], GridBox[{
        {"\[Xi]", 
         StyleBox[GridBox[{
            {"b"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Nu]][
     $CellContext`DD[-$CellContext`\[Mu]][
      $CellContext`xi[$CellContext`b]]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SuperscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {"\[Mu]", "a"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[$CellContext`\[Nu]][
     $CellContext`AA[$CellContext`\[Mu], $CellContext`a]],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Mu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "b", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
-$CellContext`d],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[Alpha]"], GridBox[{
         {"\[Xi]", 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`DD[-$CellContext`\[Alpha]][
      $CellContext`xi[$CellContext`a]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Mu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "c", "b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`c, -$CellContext`b, \
-$CellContext`d],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[Alpha]"], GridBox[{
         {"\[Xi]", 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`DD[-$CellContext`\[Alpha]][
      $CellContext`xi[$CellContext`a]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"b", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[-$CellContext`b, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Mu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", "b", "c"},
           {"a", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, $CellContext`b, $CellContext`c],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[Alpha]"], GridBox[{
         {"\[Xi]", 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`DD[-$CellContext`\[Alpha]][
      $CellContext`xi[$CellContext`a]],
     Editable->False], ")"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Mu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"a", "b", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, -$CellContext`b, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" ", "c"},
            {"\[Mu]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Nu]][
     $CellContext`AA[-$CellContext`\[Mu], $CellContext`c]],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[Alpha]"], GridBox[{
         {"\[Xi]", 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`DD[-$CellContext`\[Alpha]][
      $CellContext`xi[$CellContext`a]],
     Editable->False], ")"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Nu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Nu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"a", "b", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, -$CellContext`b, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" ", "c"},
            {"\[Mu]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Nu]][
     $CellContext`AA[-$CellContext`\[Mu], $CellContext`c]],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[Alpha]"], GridBox[{
         {"\[Xi]", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`DD[-$CellContext`\[Alpha]][
      $CellContext`xi[$CellContext`b]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Nu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Nu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "b", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
-$CellContext`d],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[Alpha]"], GridBox[{
         {"\[Xi]", 
          StyleBox[GridBox[{
             {"c"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`DD[-$CellContext`\[Alpha]][
      $CellContext`xi[$CellContext`c]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Nu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Nu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "c", "b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`c, -$CellContext`b, \
-$CellContext`d],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[Alpha]"], GridBox[{
         {"\[Xi]", 
          StyleBox[GridBox[{
             {"c"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`DD[-$CellContext`\[Alpha]][
      $CellContext`xi[$CellContext`c]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "b", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
-$CellContext`d],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[Mu]"], GridBox[{
         {"\[Xi]", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`DD[-$CellContext`\[Mu]][
      $CellContext`xi[$CellContext`b]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "c", "b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`c, -$CellContext`b, \
-$CellContext`d],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[Mu]"], GridBox[{
         {"\[Xi]", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`DD[-$CellContext`\[Mu]][
      $CellContext`xi[$CellContext`b]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "b", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
-$CellContext`d],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[Nu]"], GridBox[{
         {"\[Xi]", 
          StyleBox[GridBox[{
             {"d"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`DD[-$CellContext`\[Nu]][
      $CellContext`xi[$CellContext`d]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "c", "b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`c, -$CellContext`b, \
-$CellContext`d],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[Nu]"], GridBox[{
         {"\[Xi]", 
          StyleBox[GridBox[{
             {"d"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`DD[-$CellContext`\[Nu]][
      $CellContext`xi[$CellContext`d]],
     Editable->False], ")"}]}]}]], "Output",
 CellLabel->"Out[50]=",ExpressionUUID->"a146bdc7-3e53-4065-adc2-0bc77e5ddc11"]
}, Open  ]],

Cell["\<\
To show that this vanishes, we have to bring each term into canonical form: \
change the gauge-covariant derivatives into \[Del], symmetrise covariant \
derivatives, contract all metrics, reduce the invariant tensors of the Lie \
algebra and collect all terms. We then obtain\
\>", "Text",ExpressionUUID->"ed3ed192-2dc7-44e4-a759-bdb09eb9ef10"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mycanon", "[", "expr_", "]"}], ":=", 
  RowBox[{"CollectTensors", "@", 
   RowBox[{"ReduceInvariantTraceTensors", "@", 
    RowBox[{"ContractMetric", "@", 
     RowBox[{"SymmetrizeCovDs", "@", 
      RowBox[{"Expand", "[", 
       RowBox[{"ChangeCovD", "[", 
        RowBox[{
         RowBox[{"ChangeCovD", "[", 
          RowBox[{"expr", ",", "DD", ",", "PD"}], "]"}], ",", "PD", ",", 
         "CD"}], "]"}], "]"}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"mycanon", "[", "gtf", "]"}]}], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"41383bdc-fd76-47d2-a753-bade0c2019e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Invlie5", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Invlie5[$CellContext`a, $CellContext`b, $CellContext`c, \
$CellContext`d, $CellContext`e], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"f96221d3-ddd2-48b4-ac68-852df54844e2"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[52]=",ExpressionUUID->"41d1ed31-55d7-405e-a43e-2271c0bb5641"]
}, Open  ]],

Cell["\<\
which shows that the action (in this case, even the Lagrangian) is gauge \
invariant. To obtain this result, ReduceInvariantTraceTensors expanded a \
product of a rank-4 invariant tensor with structure constants coming from the \
gauge transformation into rank-5 invariant tensors, which then cancelled. For \
supersymmetry invariance, we have to work a bit harder. First perform again a \
perturbation of the action, insert the supersymmetry transformations, and use \
the same simplifications:\
\>", "Text",ExpressionUUID->"5e696f9c-66fc-4905-81ea-6e35b621bb25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stf", "=", 
  RowBox[{"susytrafo", "[", 
   RowBox[{"action3", ",", "eps"}], "]"}]}]], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"9b6adc28-06a9-48dd-b0b6-439714ca9f27"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"F"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`F],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Mu]][
      $CellContext`chi[-$CellContext`a, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {" ", " ", "a"},
           {"\[Alpha]", "\[Beta]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Mu], -$CellContext`A, $CellContext`B]
    ,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", " ", "A"},
           {" ", " ", "F", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg2[$CellContext`\[Alpha], $CellContext`\[Beta], \
-$CellContext`F, $CellContext`A],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {" "},
           {"a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[-$CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["D", "\[Alpha]"], GridBox[{
          {"\[Chi]", 
           StyleBox[GridBox[{
              {"a", " "},
              {" ", "F"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`DD[-$CellContext`\[Alpha]][
       $CellContext`chi[$CellContext`a, -$CellContext`F]],
      Editable->False], ")"}]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "F"},
           {" ", "B", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Alpha], -$CellContext`B, \
$CellContext`F],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{
         SuperscriptBox["\[Gamma]", "*"], "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "B"},
           {"A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`GammaggStar[-$CellContext`A, $CellContext`B],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"cartankilling", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cartankilling[-$CellContext`b, -$CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["D", "\[Alpha]"], GridBox[{
          {"\[Chi]", 
           StyleBox[GridBox[{
              {"b", " "},
              {" ", "F"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`DD[-$CellContext`\[Alpha]][
       $CellContext`chi[$CellContext`b, -$CellContext`F]],
      Editable->False], ")"}]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "F"},
           {" ", "B", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Alpha], -$CellContext`B, \
$CellContext`F],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{
         SuperscriptBox["\[Gamma]", "*"], "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "B"},
           {"A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`GammaggStar[-$CellContext`A, $CellContext`B],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[$CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"F"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`F],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Mu]][
      $CellContext`chi[-$CellContext`a, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Mu], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{
         SuperscriptBox["\[Gamma]", "*"], "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "A"},
           {"F", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`GammaggStar[-$CellContext`F, $CellContext`A],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"b", " "},
            {" ", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`b, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "b", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
-$CellContext`d],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"d", " "},
            {" ", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`d, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Nu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Nu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "b", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
-$CellContext`d],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"a", " "},
            {" ", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`a, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Alpha]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Mu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "b", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
-$CellContext`d],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`d],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"c", " "},
            {" ", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`c, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Alpha]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Nu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Nu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "b", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
-$CellContext`d],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"b", " "},
            {" ", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`b, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "c", "b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`c, -$CellContext`b, \
-$CellContext`d],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"d", " "},
            {" ", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`d, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Nu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Nu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "c", "b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`c, -$CellContext`b, \
-$CellContext`d],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"a", " "},
            {" ", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`a, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Alpha]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Mu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "c", "b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`c, -$CellContext`b, \
-$CellContext`d],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "d"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`d],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"c", " "},
            {" ", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`c, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Alpha]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Nu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Nu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "c", "b", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`c, -$CellContext`b, \
-$CellContext`d],
    Editable->False]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`b],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {"c", " "},
             {" ", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Nu]][
      $CellContext`chi[$CellContext`c, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"a", "b", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, -$CellContext`b, -$CellContext`c],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"cartankilling", 
        StyleBox[GridBox[{
           {" ", " "},
           {"d", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cartankilling[-$CellContext`d, -$CellContext`c],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"b", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[-$CellContext`b, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Epsilon]", 
         StyleBox[GridBox[{
            {" "},
            {"F"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`eps[-$CellContext`F],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {" ", " ", "d"},
           {"\[Alpha]", "\[Beta]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", " ", "F"},
           {" ", " ", "B", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg2[$CellContext`\[Alpha], $CellContext`\[Beta], \
-$CellContext`B, $CellContext`F],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", "b", "c"},
           {"a", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, $CellContext`b, $CellContext`c],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"cartankilling", 
        StyleBox[GridBox[{
           {" ", " "},
           {"d", "b"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cartankilling[-$CellContext`d, -$CellContext`b],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"F"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`F],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {" ", " ", "d"},
           {"\[Alpha]", "\[Beta]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", " ", "A"},
           {" ", " ", "F", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg2[$CellContext`\[Alpha], $CellContext`\[Beta], \
-$CellContext`F, $CellContext`A],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", "b", "c"},
           {"a", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, $CellContext`b, $CellContext`c],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {"d"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"cartankilling", 
        StyleBox[GridBox[{
           {" ", " "},
           {"d", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cartankilling[-$CellContext`d, -$CellContext`c],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"b", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[-$CellContext`b, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Epsilon]", 
         StyleBox[GridBox[{
            {" "},
            {"F"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`eps[-$CellContext`F],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{
         SuperscriptBox["\[Gamma]", "*"], "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "F"},
           {"B", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`GammaggStar[-$CellContext`B, $CellContext`F],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", "b", "c"},
           {"a", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, $CellContext`b, $CellContext`c],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {"d"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"cartankilling", 
        StyleBox[GridBox[{
           {" ", " "},
           {"d", "b"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cartankilling[-$CellContext`d, -$CellContext`b],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"F"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`F],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{
         SuperscriptBox["\[Gamma]", "*"], "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "A"},
           {"F", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`GammaggStar[-$CellContext`F, $CellContext`A],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", "b", "c"},
           {"a", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, $CellContext`b, $CellContext`c],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"b", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[-$CellContext`b, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`B],
     Editable->False]}], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"F"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`F],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"a", " "},
            {" ", "G"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`a, -$CellContext`G],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "G"},
           {"\[Alpha]", "F", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Alpha], -$CellContext`F, \
$CellContext`G],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Mu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", "b", "c"},
           {"a", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, $CellContext`b, $CellContext`c],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Beta]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {"a", " "},
             {" ", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Beta]][
      $CellContext`chi[$CellContext`a, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Alpha]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Mu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Nu]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Nu], $CellContext`\[Beta]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Nu]", "a"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Mu]][
     $CellContext`AA[-$CellContext`\[Nu], -$CellContext`a]],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"cartankilling", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cartankilling[-$CellContext`b, -$CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"a", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[$CellContext`a, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Epsilon]", 
         StyleBox[GridBox[{
            {" "},
            {"F"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`eps[-$CellContext`F],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Mu], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{
         SuperscriptBox["\[Gamma]", "*"], "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "F"},
           {"B", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`GammaggStar[-$CellContext`B, $CellContext`F],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
        {"D", 
         StyleBox[GridBox[{
            {"b"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Mu]][
     $CellContext`auxD[$CellContext`b]],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"cartankilling", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cartankilling[-$CellContext`b, -$CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"a", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[$CellContext`a, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Epsilon]", 
         StyleBox[GridBox[{
            {" "},
            {"F"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`eps[-$CellContext`F],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Mu], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", " ", "F"},
           {" ", " ", "B", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg2[$CellContext`\[Alpha], $CellContext`\[Beta], \
-$CellContext`B, $CellContext`F],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
        {"F", 
         StyleBox[GridBox[{
            {" ", " ", "b"},
            {"\[Alpha]", "\[Beta]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Mu]][
     $CellContext`FF[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
$CellContext`b]],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Beta]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {"a", " "},
             {" ", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Beta]][
      $CellContext`chi[$CellContext`a, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Alpha]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Mu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Nu]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Nu], $CellContext`\[Beta]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Mu]", "a"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Nu]][
     $CellContext`AA[-$CellContext`\[Mu], -$CellContext`a]],
    Editable->False]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`b],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"a", " "},
            {" ", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`a, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Alpha]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Mu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"a", "b", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, -$CellContext`b, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" ", "c"},
            {"\[Mu]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Nu]][
     $CellContext`AA[-$CellContext`\[Mu], $CellContext`c]],
    Editable->False]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"b", " "},
            {" ", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`b, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Alpha]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Nu]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[$CellContext`\[Nu], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"a", "b", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, -$CellContext`b, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" ", "c"},
            {"\[Mu]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Nu]][
     $CellContext`AA[-$CellContext`\[Mu], $CellContext`c]],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"cartankilling", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cartankilling[-$CellContext`b, -$CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {"b", " "},
             {" ", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Nu]][
      $CellContext`chi[$CellContext`b, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SuperscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {"\[Mu]", "a"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[$CellContext`\[Nu]][
     $CellContext`AA[$CellContext`\[Mu], $CellContext`a]],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"cartankilling", 
        StyleBox[GridBox[{
           {" ", " "},
           {"b", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cartankilling[-$CellContext`b, -$CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {"b", " "},
             {" ", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Mu]][
      $CellContext`chi[$CellContext`b, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Nu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Nu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SuperscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {"\[Mu]", "a"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[$CellContext`\[Nu]][
     $CellContext`AA[$CellContext`\[Mu], $CellContext`a]],
    Editable->False]}]}]], "Output",
 CellLabel->"Out[53]=",ExpressionUUID->"8bc52f98-335f-42ad-8455-3ff0965b99c9"]
}, Open  ]],

Cell[TextData[{
 "We see that there are products of (generalised) \[Gamma] matrices (the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Gamma]", "\[Mu]A"], "B"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4c653382-44c9-4d43-a2b1-e71a1a669c15"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox[
     RowBox[{"(", 
      SuperscriptBox["\[Gamma]", "\[Alpha]\[Beta]"], ")"}], "F"], "A"], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "3674ded9-4d94-44c4-86f3-48599cfa9c96"],
 " in the first term) that can be expressed in terms of generalised \[Gamma] \
matrices of higher order, and that there are both ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Chi]", "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d4abbb92-2078-4965-98bd-56bc296c59b0"],
 "\[Epsilon] and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Epsilon]", "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "87b6cd34-9dfd-4cbf-867e-65bedd75dd8c"],
 "\[Chi] terms.The first issue can be solved using JoinGammaMatrices, and the \
second with SortSpinor. This gives"
}], "Text",ExpressionUUID->"0fd0266b-403b-47d5-9227-678bc9623d80"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stf2", "=", 
  RowBox[{"mycanon", "@", 
   RowBox[{"SortSpinor", "[", 
    RowBox[{
     RowBox[{"JoinGammaMatrices", "[", "stf", "]"}], ",", 
     RowBox[{"eps", "\[Rule]", "bareps"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[55]:=",ExpressionUUID->"48fbeac0-3764-478c-89a2-bdae43ed3ffd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Nu]][
      $CellContext`chi[-$CellContext`a, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {" ", "\[Nu]", "a"},
           {"\[Mu]", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[-$CellContext`\[Mu], $CellContext`\[Nu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Mu], -$CellContext`A, $CellContext`B],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Alpha]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Alpha]][
      $CellContext`chi[-$CellContext`a, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Nu]", "a"},
           {" ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[$CellContext`\[Mu], $CellContext`\[Nu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "\[Alpha]", " ", "B"},
           {"\[Mu]", "\[Nu]", " ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg3[-$CellContext`\[Mu], -$CellContext`\[Nu], \
$CellContext`\[Alpha], -$CellContext`A, $CellContext`B],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[$CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Beta]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Beta]][
      $CellContext`chi[-$CellContext`a, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {" ", " ", " ", "\[Beta]"},
           {"\[Mu]", "\[Nu]", "\[Alpha]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[-$CellContext`\[Mu], -$CellContext`\[Nu], \
-$CellContext`\[Alpha], $CellContext`\[Beta]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Nu]", "\[Alpha]", " ", "B"},
           {" ", " ", " ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg3[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Alpha], -$CellContext`A, $CellContext`B],
    Editable->False]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"d", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`d, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Nu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Nu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", "d"},
           {"a", "b", "c", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
$CellContext`d],
    Editable->False]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"d", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`d, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Nu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Nu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "d", " "},
           {"a", "b", " ", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`b, $CellContext`d, \
-$CellContext`c],
    Editable->False]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["g",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`g,
     Editable->False], "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "b"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`c],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"d", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`d, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Nu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Nu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", "d"},
           {"a", "c", "b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`c, -$CellContext`b, \
$CellContext`d],
    Editable->False]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Nu]", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Nu], $CellContext`b],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"c", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Nu]][
      $CellContext`chi[-$CellContext`c, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "c"},
           {"a", "b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, -$CellContext`b, $CellContext`c],
    Editable->False]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {" ", " ", "b"},
           {"\[Mu]", "\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[-$CellContext`\[Mu], -$CellContext`\[Nu], $CellContext`b],
    
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Nu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Nu], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "c"},
           {"a", "b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, -$CellContext`b, $CellContext`c],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {"\[Nu]", "\[Alpha]", "b"},
           {" ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[$CellContext`\[Nu], $CellContext`\[Alpha], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " ", "B"},
           {"\[Mu]", "\[Nu]", "\[Alpha]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg3[-$CellContext`\[Mu], -$CellContext`\[Nu], \
-$CellContext`\[Alpha], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "c"},
           {"a", "b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, -$CellContext`b, $CellContext`c],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"a", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[-$CellContext`a, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"b", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`b, -$CellContext`B],
     Editable->False]}], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"F"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`F],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "G"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`G],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "G"},
           {"\[Mu]", "F", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`F, \
$CellContext`G],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Mu], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {"a", "b", "c"},
           {" ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[$CellContext`a, $CellContext`b, $CellContext`c],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"a", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`a, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " ", "B"},
           {"\[Mu]", "\[Nu]", "\[Alpha]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg3[-$CellContext`\[Mu], -$CellContext`\[Nu], \
-$CellContext`\[Alpha], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SuperscriptBox["\[Del]", "\[Alpha]"], GridBox[{
        {"F", 
         StyleBox[GridBox[{
            {"\[Mu]", "\[Nu]", "a"},
            {" ", " ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[$CellContext`\[Alpha]][
     $CellContext`FF[$CellContext`\[Mu], $CellContext`\[Nu], $CellContext`a]],
    
    Editable->False]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Nu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Nu], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "c"},
           {"a", "b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, -$CellContext`b, $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" ", "b"},
            {"\[Nu]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Mu]][
     $CellContext`AA[-$CellContext`\[Nu], $CellContext`b]],
    Editable->False]}], "-", 
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Nu]][
      $CellContext`chi[-$CellContext`a, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Mu], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {"\[Nu]", "a"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Mu]][
     $CellContext`AA[$CellContext`\[Nu], $CellContext`a]],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"a", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`a, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"\[Mu]", "\[Nu]", "\[Alpha]", "\[Beta]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[-$CellContext`\[Mu], -$CellContext`\[Nu], \
-$CellContext`\[Alpha], -$CellContext`\[Beta]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Nu]", "\[Alpha]", "\[Beta]", " ", "B"},
           {" ", " ", " ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg3[$CellContext`\[Nu], $CellContext`\[Alpha], \
$CellContext`\[Beta], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SuperscriptBox["\[Del]", "\[Mu]"], GridBox[{
        {"D", 
         StyleBox[GridBox[{
            {"a"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[$CellContext`\[Mu]][
     $CellContext`auxD[$CellContext`a]],
    Editable->False]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Nu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Nu], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "c"},
           {"a", "b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, -$CellContext`b, $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" ", "b"},
            {"\[Mu]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Nu]][
     $CellContext`AA[-$CellContext`\[Mu], $CellContext`b]],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"a", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`a, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Mu], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"F", 
         StyleBox[GridBox[{
            {" ", "\[Nu]", "a"},
            {"\[Mu]", " ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Nu]][
     $CellContext`FF[-$CellContext`\[Mu], $CellContext`\[Nu], $CellContext`a]],
    Editable->False]}], "+", 
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Nu]][
      $CellContext`chi[-$CellContext`a, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Mu], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SuperscriptBox["\[Del]", "\[Nu]"], GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" ", "a"},
            {"\[Mu]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[$CellContext`\[Nu]][
     $CellContext`AA[-$CellContext`\[Mu], $CellContext`a]],
    Editable->False]}]}]], "Output",
 CellLabel->"Out[55]=",ExpressionUUID->"2eb7d07f-6931-42a1-9b87-d8f385273922"]
}, Open  ]],

Cell["\<\
and the Lagrangian is not invariant under supersymmetry. However, the result \
is a surface term (total derivative) such that the action is invariant:\
\>", "Text",ExpressionUUID->"95f96824-2de0-49fa-be67-200d7aaf2045"],

Cell[BoxData[
 RowBox[{
  RowBox[{"surface", "=", 
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{"mycanon", "@", 
     RowBox[{
      RowBox[{"CD", "[", 
       RowBox[{"-", "\[Mu]"}], "]"}], "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"bareps", "[", "A", "]"}], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Gammagg", "[", 
             RowBox[{
              RowBox[{"-", "\[Nu]"}], ",", 
              RowBox[{"-", "A"}], ",", "B"}], "]"}], 
            RowBox[{"gg", "[", 
             RowBox[{"\[Mu]", ",", 
              RowBox[{"-", "\[Rho]"}]}], "]"}]}], "-", 
           RowBox[{"Gammagg", "[", 
            RowBox[{
             RowBox[{"-", "\[Nu]"}], ",", 
             RowBox[{"-", "\[Rho]"}], ",", "\[Mu]", ",", 
             RowBox[{"-", "A"}], ",", "B"}], "]"}]}], ")"}], "\[CenterDot]", 
         RowBox[{"chi", "[", 
          RowBox[{
           RowBox[{"-", "a"}], ",", 
           RowBox[{"-", "B"}]}], "]"}]}], 
        RowBox[{"FF", "[", 
         RowBox[{"\[Rho]", ",", "\[Nu]", ",", "a"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "3"}], "  ", 
        RowBox[{"epsilongg", "[", 
         RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]"}], 
         "]"}], 
        RowBox[{
         RowBox[{"bareps", "[", "A", "]"}], "\[CenterDot]", 
         RowBox[{"Gammagg", "[", 
          RowBox[{
           RowBox[{"-", "\[Nu]"}], ",", 
           RowBox[{"-", "\[Rho]"}], ",", 
           RowBox[{"-", "\[Sigma]"}], ",", 
           RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
         RowBox[{"chi", "[", 
          RowBox[{
           RowBox[{"-", "a"}], ",", 
           RowBox[{"-", "B"}]}], "]"}]}], 
        RowBox[{"auxD", "[", "a", "]"}]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellLabel->"In[56]:=",ExpressionUUID->"f838d1bb-0e5d-4f35-82bd-2d83503b3f81"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stf3", "=", 
  RowBox[{"mycanon", "@", 
   RowBox[{"FToGradA", "[", 
    RowBox[{"stf2", "-", "surface"}], "]"}]}]}]], "Input",
 CellLabel->"In[57]:=",ExpressionUUID->"2b2e37de-aca4-4951-9095-f02b8e531ad6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"a", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[-$CellContext`a, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"b", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`b, -$CellContext`B],
     Editable->False]}], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"F"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`F],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "G"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`G],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "G"},
           {"\[Mu]", "F", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`F, \
$CellContext`G],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Mu], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {"a", "b", "c"},
           {" ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[$CellContext`a, $CellContext`b, $CellContext`c],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Epsilon]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps[$CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"a", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`a, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Nu]", "\[Rho]", "\[Sigma]", " ", "B"},
           {" ", " ", " ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg3[$CellContext`\[Nu], $CellContext`\[Rho], \
$CellContext`\[Sigma], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"R", "[", "\[Del]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`RiemannCD[-$CellContext`\[Mu], -$CellContext`\[Nu], \
-$CellContext`\[Rho], -$CellContext`\[Sigma]],
    Editable->False]}]}]], "Output",
 CellLabel->"Out[57]=",ExpressionUUID->"9fc2bd7d-795e-4e53-9ab8-4a1662f7a275"]
}, Open  ]],

Cell[TextData[{
 "The second term vanishes because ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "\[Nu]\[Rho]\[Sigma]"], TraditionalForm]],
  ExpressionUUID->"7c0c6eaa-3014-4f0c-a3b2-f8eaaa002f56"],
 " is totally antisymmetric, and by the Bianchi identity ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", 
    RowBox[{"\[Mu]", "[", "\[Nu]\[Rho]\[Sigma]", "]"}]], TraditionalForm]],
  ExpressionUUID->"74907f4d-96ea-48f4-a234-18aa3e815f07"],
 " = 0, which is taken care of by the xTras function RiemannYoungProject. On \
the other hand, the first term vanishes after using Fierz identities and \
symmetrising using the Majorana flip relations:"
}], "Text",ExpressionUUID->"b57be8f1-c82c-4b1c-9b01-bd6efc151d82"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mycanon", "@", 
  RowBox[{"SpinorFlipSymmetrize", "@", 
   RowBox[{"JoinGammaMatrices", "@", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"RiemannYoungProject", "@", "stf3"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldPattern", "[", 
         RowBox[{
          RowBox[{"x__", "\[CenterDot]", 
           RowBox[{"chi", "[", "i1__", "]"}]}], 
          RowBox[{
           RowBox[{"barchi", "[", "i2__", "]"}], "\[CenterDot]", "y__"}]}], 
         "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "3"}], " ", 
          RowBox[{"x", "\[CenterDot]", 
           RowBox[{"chi", "[", "i1", "]"}]}], 
          RowBox[{
           RowBox[{"barchi", "[", "i2", "]"}], "\[CenterDot]", "y"}]}], "-", 
         RowBox[{
          RowBox[{"2", "/", "3"}], " ", 
          RowBox[{"x", "\[CenterDot]", "y"}], " ", 
          RowBox[{"FierzExpand", "[", 
           RowBox[{
            RowBox[{"barchi", "[", "i2", "]"}], ",", 
            RowBox[{"chi", "[", "i1", "]"}]}], "]"}]}]}]}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellLabel->"In[59]:=",ExpressionUUID->"36b47c7f-da37-4526-bc24-a9d85fccbaf9"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[59]=",ExpressionUUID->"2bc3b30c-920b-4341-8c35-f612f513ead4"]
}, Open  ]],

Cell[TextData[{
 "Because of the automatic rules set up for the noncommutative product, in \
pattern matching HoldPattern or Verbatim must be used. The function \
FierzExpand gives the basic two-spinor Fierz identity, which is nothing else \
than a completeness relation in the space of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"[", 
     FractionBox["d", "2"], "]"}], "\[Times]", 
    RowBox[{"[", 
     FractionBox["d", "2"], "]"}]}], TraditionalForm]],ExpressionUUID->
  "bc54f866-3a1b-420b-9ac7-61a0fdff2dec"],
 " matrices. However, finding a suitable Fierz rearrangement in each case \
might not be easy, and  a more systematic approach is to be preferred. This \
is again the one of d'Auria, Fr\[EAcute], Maina and Regge based on the \
decomposition of the product of group representations into irreducible \
components, applied to the Lorentz group. For Lie-algebra valued spinors, one \
has to decompose representations of the product of Lorentz group and \
symmetric group (for permutations of the Lie algebra indices), where the \
representations of the symmetric group are labeled by Young tableaux; see the \
publication for details. The decomposition of a product of spinors into \
tensors transforming in irreducible representations is done using \
IrreducibleSpinDecompose, and the \[Gamma] matrix orthogonality conditions \
and projections on the Young tableau (for Lie-algebra valued spinors) are \
imposed with IrreducibleSpinProject. Invariance of the action under \
supersymmetry transformation then follows straightforwardly:"
}], "Text",ExpressionUUID->"f8b122b1-669b-42f7-8f08-e4996f384e99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IrreducibleSpinProject", "[", 
  RowBox[{
   RowBox[{"mycanon", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"mycanon", "@", 
      RowBox[{"IrreducibleSpinDecompose", "[", 
       RowBox[{
        RowBox[{"RiemannYoungProject", "@", "stf3"}], ",", "chi"}], 
       "]"}]}]}]}], ",", "chi"}], "]"}]], "Input",
 CellLabel->"In[60]:=",ExpressionUUID->"01dd45d4-fbd2-42dc-87c5-a5f415276318"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[60]=",ExpressionUUID->"014c40dd-c621-4987-80fd-31842e067552"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Closure of the supersymmetry algebra", "Subsection",ExpressionUUID->"12f329fa-41ce-404a-88b7-bf936d134382"],

Cell["\<\
Lastly, we also want to check the closure of the supersymmetry \
transformations on the fields. To reduce clutter, we now suppress \
informational output.\
\>", "Text",ExpressionUUID->"47179216-196b-41a0-bc3a-bcff40b8aa12"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$DefInfoQ", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$UndefInfoQ", "=", "False"}], ";"}]}], "Input",
 CellLabel->"In[61]:=",ExpressionUUID->"f677ff79-f69e-4fb9-9d3a-c18862d66a9a"],

Cell[TextData[{
 "We declare two constant Grassmann-odd Majorana spinors ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "i"], TraditionalForm]],ExpressionUUID->
  "4a9667ca-e441-4af6-a560-7c93b5111e5d"],
 " and define the auxiliary vector ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "\[Mu]"], TraditionalForm]],ExpressionUUID->
  "d5edb3e3-695a-4db4-93ce-adfdbd801ef9"],
 ":"
}], "Text",ExpressionUUID->"7e93b7c9-b59b-434a-ba6d-fceea373bf26"],

Cell[BoxData[{
 RowBox[{"DefOddSpinor", "[", 
  RowBox[{
   RowBox[{"eps1", "[", 
    RowBox[{"-", "A"}], "]"}], ",", "M", ",", 
   RowBox[{
   "PrintAs", "\[Rule]", 
    "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefOddSpinor", "[", 
  RowBox[{
   RowBox[{"eps2", "[", 
    RowBox[{"-", "A"}], "]"}], ",", "M", ",", 
   RowBox[{
   "PrintAs", "\[Rule]", 
    "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(2\)]\)\>\""}]}], 
  "]"}]}], "Input",
 CellLabel->"In[63]:=",ExpressionUUID->"006f5dd8-3b9b-4505-9733-a79af263af60"],

Cell[BoxData[{
 RowBox[{"eps1", "/:", 
  RowBox[{
   RowBox[{"CD", "[", "_", "]"}], "@", 
   RowBox[{"eps1", "[", "_", "]"}]}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{"bareps1", "/:", 
  RowBox[{
   RowBox[{"CD", "[", "_", "]"}], "@", 
   RowBox[{"bareps1", "[", "_", "]"}]}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{"eps2", "/:", 
  RowBox[{
   RowBox[{"CD", "[", "_", "]"}], "@", 
   RowBox[{"eps2", "[", "_", "]"}]}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{"bareps2", "/:", 
  RowBox[{
   RowBox[{"CD", "[", "_", "]"}], "@", 
   RowBox[{"bareps2", "[", "_", "]"}]}], ":=", "0"}]}], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"34c447fd-1912-4e0d-80ba-65e4bf8af2c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bb", "[", "mu_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"A", "=", 
       RowBox[{"DummyIn", "[", "SpinM", "]"}]}], ",", 
      RowBox[{"B", "=", 
       RowBox[{"DummyIn", "[", "SpinM", "]"}]}]}], "}"}], ",", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"bareps1", "[", "A", "]"}], "\[CenterDot]", 
      RowBox[{"Gammagg", "[", 
       RowBox[{"mu", ",", 
        RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
      RowBox[{"eps2", "[", 
       RowBox[{"-", "B"}], "]"}]}]}]}], "]"}]}]], "Input",
 CellLabel->"In[69]:=",ExpressionUUID->"633ecf0e-55bf-4a85-942f-76dd85bfae8b"],

Cell[TextData[{
 "We then compute the commutator of two supersymmetry transformations and \
obtain for the gauge boson the required result ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], ",", 
     SubscriptBox["\[Delta]", "1"]}], "]"}], TraditionalForm]],ExpressionUUID->
  "d8376a87-cae4-48ec-9b97-be0e3570f559"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["A", "\[Mu]"], "a"], TraditionalForm]], "Input",
  ExpressionUUID->"e4d1b4ea-eeec-48d2-ab16-b0af31bff2e0"],
 " = - ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["b", "\[Nu]"], 
    SuperscriptBox[
     SubscriptBox["F", "\[Mu]\[Nu]"], "a"]}], TraditionalForm]],
  ExpressionUUID->"4c2f0870-4f89-45b0-a8bb-c7bd17aed971"],
 ":"
}], "Text",ExpressionUUID->"627ff4bc-522c-4cbe-8f08-c50dbf0ab80d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mycanon", "@", 
  RowBox[{"JoinGammaMatrices", "@", 
   RowBox[{"mycanon", "[", 
    RowBox[{
     RowBox[{"SortSpinor", "[", 
      RowBox[{
       RowBox[{"JoinGammaMatrices", "@", 
        RowBox[{"mycanon", "[", 
         RowBox[{
          RowBox[{"susytrafo", "[", 
           RowBox[{
            RowBox[{"susytrafo", "[", 
             RowBox[{
              RowBox[{"AA", "[", 
               RowBox[{
                RowBox[{"-", "\[Mu]"}], ",", "a"}], "]"}], ",", "eps1"}], 
             "]"}], ",", "eps2"}], "]"}], "-", 
          RowBox[{"susytrafo", "[", 
           RowBox[{
            RowBox[{"susytrafo", "[", 
             RowBox[{
              RowBox[{"AA", "[", 
               RowBox[{
                RowBox[{"-", "\[Mu]"}], ",", "a"}], "]"}], ",", "eps2"}], 
             "]"}], ",", "eps1"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"eps1", "\[Rule]", "bareps1"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"bb", "[", "\[Nu]", "]"}], 
      RowBox[{"FF", "[", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "\[Nu]"}], ",", "a"}], "]"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[70]:=",ExpressionUUID->"3c05c137-59a0-4940-a919-619c23d67a54"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[70]=",ExpressionUUID->"e0ff6c39-d5bb-408b-a0fc-baa3273629bd"]
}, Open  ]],

Cell[TextData[{
 "To bring all terms into a form where only the conjugate spinor ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Epsilon]", "_"], "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0157ce6f-0155-4fb3-b0bc-2ab7e0e25ffa"],
 " appears, we have used Majorana flip relations, which are implemented in \
FieldsX by the functions FlipSpinor, SpinorFlipSymmetrize and SortSpinor, \
with the last one used above. For the gaugino ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Chi]", "a"], TraditionalForm]],ExpressionUUID->
  "4767c7b0-608c-4da1-a178-f7f4e9509895"],
 ", we compute"
}], "Text",ExpressionUUID->"6806e961-4472-40bd-9a46-d92576a296a5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"erg", "=", 
  RowBox[{"mycanon", "@", 
   RowBox[{"TimesToCenterDot", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"mycanon", "[", 
      RowBox[{"mycanon", "@", 
       RowBox[{"JoinGammaMatrices", "@", 
        RowBox[{"mycanon", "[", 
         RowBox[{
          RowBox[{"susytrafo", "[", 
           RowBox[{
            RowBox[{"susytrafo", "[", 
             RowBox[{
              RowBox[{"chi", "[", 
               RowBox[{"a", ",", 
                RowBox[{"-", "A"}]}], "]"}], ",", "eps1"}], "]"}], ",", 
            "eps2"}], "]"}], "-", 
          RowBox[{"susytrafo", "[", 
           RowBox[{
            RowBox[{"susytrafo", "[", 
             RowBox[{
              RowBox[{"chi", "[", 
               RowBox[{"a", ",", 
                RowBox[{"-", "A"}]}], "]"}], ",", "eps2"}], "]"}], ",", 
            "eps1"}], "]"}]}], "]"}]}]}], "]"}]}]}]}]}]], "Input",
 CellLabel->"In[71]:=",ExpressionUUID->"7422354f-c4ad-4125-a07c-dc5646e590e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\"\>", "_"], 
         StyleBox[GridBox[{
            {"B"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps1[$CellContext`B],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         SubscriptBox["\[Epsilon]", "2"], 
         StyleBox[GridBox[{
            {" "},
            {"G"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`eps2[-$CellContext`G],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Beta]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {"a", " "},
             {" ", "F"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Beta]][
      $CellContext`chi[$CellContext`a, -$CellContext`F]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "F"},
           {" ", "B", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Alpha], -$CellContext`B, \
$CellContext`F],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "\[Beta]", " ", "G"},
           {"\[Alpha]", " ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg2[-$CellContext`\[Alpha], $CellContext`\[Beta], \
-$CellContext`A, $CellContext`G],
    Editable->False]}], "-", 
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\"\>", "_"], 
         StyleBox[GridBox[{
            {"B"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps2[$CellContext`B],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         SubscriptBox["\[Epsilon]", "1"], 
         StyleBox[GridBox[{
            {" "},
            {"G"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`eps1[-$CellContext`G],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Beta]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {"a", " "},
             {" ", "F"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Beta]][
      $CellContext`chi[$CellContext`a, -$CellContext`F]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "F"},
           {" ", "B", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Alpha], -$CellContext`B, \
$CellContext`F],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "\[Beta]", " ", "G"},
           {"\[Alpha]", " ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg2[-$CellContext`\[Alpha], $CellContext`\[Beta], \
-$CellContext`A, $CellContext`G],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\"\>", "_"], 
         StyleBox[GridBox[{
            {"F"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps1[$CellContext`F],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         SubscriptBox["\[Epsilon]", "2"], 
         StyleBox[GridBox[{
            {" "},
            {"B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`eps2[-$CellContext`B],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Delta]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {"a", " "},
             {" ", "G"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Delta]][
      $CellContext`chi[$CellContext`a, -$CellContext`G]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {" ", " ", " ", "\[Delta]"},
           {"\[Alpha]", "\[Beta]", "\[Gamma]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], $CellContext`\[Delta]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", "\[Gamma]", " ", "G"},
           {" ", " ", " ", "F", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg3[$CellContext`\[Alpha], $CellContext`\[Beta], \
$CellContext`\[Gamma], -$CellContext`F, $CellContext`G],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{
         SuperscriptBox["\[Gamma]", "*"], "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "B"},
           {"A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`GammaggStar[-$CellContext`A, $CellContext`B],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\"\>", "_"], 
         StyleBox[GridBox[{
            {"F"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps2[$CellContext`F],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         SubscriptBox["\[Epsilon]", "1"], 
         StyleBox[GridBox[{
            {" "},
            {"B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`eps1[-$CellContext`B],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Delta]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {"a", " "},
             {" ", "G"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Delta]][
      $CellContext`chi[$CellContext`a, -$CellContext`G]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {" ", " ", " ", "\[Delta]"},
           {"\[Alpha]", "\[Beta]", "\[Gamma]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], $CellContext`\[Delta]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", "\[Gamma]", " ", "G"},
           {" ", " ", " ", "F", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg3[$CellContext`\[Alpha], $CellContext`\[Beta], \
$CellContext`\[Gamma], -$CellContext`F, $CellContext`G],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{
         SuperscriptBox["\[Gamma]", "*"], "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "B"},
           {"A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`GammaggStar[-$CellContext`A, $CellContext`B],
    Editable->False]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Alpha]", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Alpha], $CellContext`b],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\"\>", "_"], 
         StyleBox[GridBox[{
            {"B"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps1[$CellContext`B],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "F"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`F],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         SubscriptBox["\[Epsilon]", "2"], 
         StyleBox[GridBox[{
            {" "},
            {"G"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`eps2[-$CellContext`G],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "F"},
           {" ", "B", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Beta], -$CellContext`B, \
$CellContext`F],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", "G"},
           {"\[Alpha]", "\[Beta]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg2[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`A, $CellContext`G],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {"a", " ", "c"},
           {" ", "b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[$CellContext`a, -$CellContext`b, $CellContext`c],
    Editable->False]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Alpha]", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Alpha], $CellContext`b],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\"\>", "_"], 
         StyleBox[GridBox[{
            {"B"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps2[$CellContext`B],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "F"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`F],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         SubscriptBox["\[Epsilon]", "1"], 
         StyleBox[GridBox[{
            {" "},
            {"G"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`eps1[-$CellContext`G],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "F"},
           {" ", "B", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Beta], -$CellContext`B, \
$CellContext`F],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", "G"},
           {"\[Alpha]", "\[Beta]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg2[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`A, $CellContext`G],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {"a", " ", "c"},
           {" ", "b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[$CellContext`a, -$CellContext`b, $CellContext`c],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Alpha]", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Alpha], $CellContext`b],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\"\>", "_"], 
         StyleBox[GridBox[{
            {"F"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps1[$CellContext`F],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "G"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`G],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         SubscriptBox["\[Epsilon]", "2"], 
         StyleBox[GridBox[{
            {" "},
            {"B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`eps2[-$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"\[Alpha]", "\[Beta]", "\[Gamma]", "\[Delta]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", "\[Gamma]", "\[Delta]", " ", "G"},
           {" ", " ", " ", "F", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg3[$CellContext`\[Beta], $CellContext`\[Gamma], \
$CellContext`\[Delta], -$CellContext`F, $CellContext`G],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{
         SuperscriptBox["\[Gamma]", "*"], "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "B"},
           {"A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`GammaggStar[-$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {"a", " ", "c"},
           {" ", "b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[$CellContext`a, -$CellContext`b, $CellContext`c],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Alpha]", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Alpha], $CellContext`b],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\"\>", "_"], 
         StyleBox[GridBox[{
            {"F"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bareps2[$CellContext`F],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "G"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`G],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         SubscriptBox["\[Epsilon]", "1"], 
         StyleBox[GridBox[{
            {" "},
            {"B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`eps1[-$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"\[Alpha]", "\[Beta]", "\[Gamma]", "\[Delta]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", "\[Gamma]", "\[Delta]", " ", "G"},
           {" ", " ", " ", "F", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg3[$CellContext`\[Beta], $CellContext`\[Gamma], \
$CellContext`\[Delta], -$CellContext`F, $CellContext`G],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{
         SuperscriptBox["\[Gamma]", "*"], "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "B"},
           {"A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`GammaggStar[-$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {"a", " ", "c"},
           {" ", "b", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[$CellContext`a, -$CellContext`b, $CellContext`c],
    Editable->False]}]}]], "Output",
 CellLabel->"Out[71]=",ExpressionUUID->"da998c6d-9437-4ccd-9a82-dcb06d3b98fd"]
}, Open  ]],

Cell[TextData[{
 "Here we have used TimesToCenterDot to ensure that all non-commutative \
objects are properly multiplied with the non-commutative product. We then \
perform a Fierz rearrangement to ensure that the two parameters ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "i"], TraditionalForm]],ExpressionUUID->
  "a6b84caa-c4a0-4c25-ae85-3136e90cb012"],
 " are contracted together, and use GammaMatricesToDual which replaces \
\[Gamma] matrices with three and four indices by their duals to shorten the \
required \[Gamma] matrix algebra."
}], "Text",ExpressionUUID->"bb14d727-f8e3-4572-8f44-8593848f1f9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"erg2", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"JoinGammaMatrices", "@", 
       RowBox[{"GammaMatricesToDual", "[", 
        RowBox[{"erg", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"HoldPattern", "[", 
             RowBox[{
              RowBox[{"bareps1", "[", "A_", "]"}], "\[CenterDot]", 
              RowBox[{"eps2", "[", "B_", "]"}], "\[CenterDot]", "t_"}], "]"}],
             "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"FierzExpand", "[", 
              RowBox[{
               RowBox[{"bareps1", "[", "A", "]"}], ",", 
               RowBox[{"eps2", "[", "B", "]"}]}], "]"}], "\[CenterDot]", 
             "t"}]}], ",", 
           RowBox[{
            RowBox[{"HoldPattern", "[", 
             RowBox[{
              RowBox[{"bareps2", "[", "A_", "]"}], "\[CenterDot]", 
              RowBox[{"eps1", "[", "B_", "]"}], "\[CenterDot]", "t_"}], "]"}],
             "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"FierzExpand", "[", 
              RowBox[{
               RowBox[{"bareps2", "[", "A", "]"}], ",", 
               RowBox[{"eps1", "[", "B", "]"}]}], "]"}], "\[CenterDot]", 
             "t"}]}], ",", 
           RowBox[{
            RowBox[{"HoldPattern", "[", 
             RowBox[{
              RowBox[{"bareps1", "[", "A_", "]"}], "\[CenterDot]", "t_", 
              "\[CenterDot]", 
              RowBox[{"eps2", "[", "B_", "]"}]}], "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"FierzExpand", "[", 
               RowBox[{
                RowBox[{"bareps1", "[", "A", "]"}], ",", 
                RowBox[{"eps2", "[", "B", "]"}]}], "]"}]}], "\[CenterDot]", 
             "t"}]}], ",", 
           RowBox[{
            RowBox[{"HoldPattern", "[", 
             RowBox[{
              RowBox[{"bareps2", "[", "A_", "]"}], "\[CenterDot]", "t_", 
              "\[CenterDot]", 
              RowBox[{"eps1", "[", "B_", "]"}]}], "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"FierzExpand", "[", 
               RowBox[{
                RowBox[{"bareps2", "[", "A", "]"}], ",", 
                RowBox[{"eps1", "[", "B", "]"}]}], "]"}]}], "\[CenterDot]", 
             "t"}]}]}], "}"}]}], "]"}]}]}]}]}]}], ";"}]], "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"34081dfc-6858-40aa-9147-334cdf276bed"],

Cell[TextData[{
 "Lastly, we bring all into a form where only the conjugate spinor ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    SubscriptBox["\[Epsilon]", "1"], "_"], TraditionalForm]],ExpressionUUID->
  "113918a0-826c-47c3-a129-5cda5f979609"],
 " appears, using again Majorana flip relations."
}], "Text",ExpressionUUID->"27fd314e-033b-407d-9f52-fcb3a2277cbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"erg3", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"SortSpinor", "[", 
      RowBox[{"erg2", ",", 
       RowBox[{"eps1", "\[Rule]", "bareps1"}]}], "]"}]}]}]}], ";"}]], "Input",\

 CellLabel->"In[73]:=",ExpressionUUID->"62fdfa86-5770-44b4-ab3f-604b87a77946"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mycanon", "@", 
  RowBox[{"JoinGammaMatrices", "[", 
   RowBox[{"mycanon", "[", 
    RowBox[{"erg3", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"bb", "[", "\[Nu]", "]"}], 
         RowBox[{
          RowBox[{"CD", "[", 
           RowBox[{"-", "\[Nu]"}], "]"}], "@", 
          RowBox[{"chi", "[", 
           RowBox[{"a", ",", 
            RowBox[{"-", "A"}]}], "]"}]}]}], "+", 
        RowBox[{
         RowBox[{"gauge", "[", "xi", "]"}], "[", 
         RowBox[{"chi", "[", 
          RowBox[{"a", ",", 
           RowBox[{"-", "A"}]}], "]"}], "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"xi", "[", "a_", "]"}], "\[RuleDelayed]", 
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", "\[NoBreak]", 
            RowBox[{"\[Nu]", "=", 
             RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"bb", "[", "\[Nu]", "]"}]}], 
            RowBox[{"AA", "[", 
             RowBox[{
              RowBox[{"-", "\[Nu]"}], ",", "a"}], "]"}]}]}], "]"}]}], "}"}]}],
       ")"}]}], "]"}], "]"}]}]], "Input",
 CellLabel->"In[74]:=",ExpressionUUID->"480a4486-2a65-445d-b5f5-1eb3f88194cb"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[74]=",ExpressionUUID->"4c1a7a0b-0142-481c-888a-41e222a30ae4"]
}, Open  ]],

Cell[TextData[{
 "which is the required result  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], ",", 
     SubscriptBox["\[Delta]", "1"]}], "]"}], TraditionalForm]],ExpressionUUID->
  "6ccb89cc-96f6-4647-b9a4-3d71eeeaa056"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Chi]", "a"], TraditionalForm]], "Input",ExpressionUUID->
  "457dcc22-f921-4a66-abf4-d757465dde1d"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["b", "\[Nu]"], 
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], 
      SuperscriptBox["\[Chi]", "a"]}]}], " ", "+", " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "\[Xi]"], 
     SuperscriptBox["\[Chi]", "a"]}]}], TraditionalForm]],ExpressionUUID->
  "2b60171b-ad17-4be8-9020-23b97a21cb2e"],
 " with the gauge transformation parameter ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Xi]", "a"], TraditionalForm]],ExpressionUUID->
  "ccab3711-a819-4e29-97fe-c558a21202ae"],
 " = - ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["b", "\[Nu]"], TraditionalForm]],ExpressionUUID->
  "e63bbb43-4e50-445a-a029-45e4d06a8fb8"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["A", "\[Nu]"], "a"], TraditionalForm]], "Input",
  ExpressionUUID->"d0311e9f-2a3b-433e-8dc3-8f1c33d7c4a1"],
 ".\nLastly, we check the susy algebra on the auxiliary field ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["D", "a"], ":"}], TraditionalForm]],ExpressionUUID->
  "2fffb568-5639-49a5-956e-469322fde658"]
}], "Text",ExpressionUUID->"20f1c610-a92c-4146-a99e-4054b54e11f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"erg", "=", 
   RowBox[{"mycanon", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"SortSpinor", "[", 
      RowBox[{
       RowBox[{"mycanon", "[", 
        RowBox[{
         RowBox[{"susytrafo", "[", 
          RowBox[{
           RowBox[{"susytrafo", "[", 
            RowBox[{
             RowBox[{"auxD", "[", "a", "]"}], ",", "eps1"}], "]"}], ",", 
           "eps2"}], "]"}], "-", 
         RowBox[{"susytrafo", "[", 
          RowBox[{
           RowBox[{"susytrafo", "[", 
            RowBox[{
             RowBox[{"auxD", "[", "a", "]"}], ",", "eps2"}], "]"}], ",", 
           "eps1"}], "]"}]}], "]"}], ",", 
       RowBox[{"eps1", "\[Rule]", "bareps1"}]}], "]"}]}]}]}], ";"}]], "Input",\

 CellLabel->"In[75]:=",ExpressionUUID->"849ec9a2-4852-403d-9390-cf38e5dcff48"],

Cell[TextData[{
 "We again use the decomposition of a product of spinors into tensors \
transforming in irreducible representations, this time for the gaugino ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Chi]", "a"], ":"}], TraditionalForm]],ExpressionUUID->
  "9c84af4d-0219-4aec-a029-8c8678a54b7e"]
}], "Text",ExpressionUUID->"53cef13c-de4d-4be5-90ee-25c12ab1fd31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"erg2", "=", 
   RowBox[{"mycanon", "@", 
    RowBox[{"FToGradA", "@", 
     RowBox[{"JoinGammaMatrices", "@", 
      RowBox[{"mycanon", "@", 
       RowBox[{"IrreducibleSpinDecompose", "[", 
        RowBox[{"erg", ",", "chi"}], "]"}]}]}]}]}]}], ";"}]], "Input",
 CellLabel->"In[76]:=",ExpressionUUID->"d71c9fca-5802-4937-b8c1-800b2f355537"],

Cell[TextData[{
 "and obtain the required result  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], ",", 
     SubscriptBox["\[Delta]", "1"]}], "]"}], TraditionalForm]],ExpressionUUID->
  "1c61ad8c-eb10-454b-9793-31fdbf0976ac"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["D", "a"], TraditionalForm]], "Input",ExpressionUUID->
  "ed6c9671-6f89-4f73-b973-72fb357a75b9"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["b", "\[Nu]"], 
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], 
      SuperscriptBox["D", "a"]}]}], " ", "+", " ", 
    RowBox[{
     SubscriptBox["\[Delta]", "\[Xi]"], 
     SuperscriptBox["D", "a"]}]}], TraditionalForm]],ExpressionUUID->
  "9da5c2ef-991a-4788-b10c-3e658acf00a1"],
 ":"
}], "Text",ExpressionUUID->"1fe630b6-3bdc-464b-84e8-d79beebeeba8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mycanon", "@", 
  RowBox[{"RiemannYoungProject", "@", 
   RowBox[{"mycanon", "[", 
    RowBox[{"erg2", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"bb", "[", "\[Nu]", "]"}], 
         RowBox[{
          RowBox[{"CD", "[", 
           RowBox[{"-", "\[Nu]"}], "]"}], "@", 
          RowBox[{"auxD", "[", "a", "]"}]}]}], "+", 
        RowBox[{
         RowBox[{"gauge", "[", "xi", "]"}], "[", 
         RowBox[{"auxD", "[", "a", "]"}], "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"xi", "[", "a_", "]"}], "\[RuleDelayed]", 
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", "\[NoBreak]", 
            RowBox[{"\[Nu]", "=", 
             RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"bb", "[", "\[Nu]", "]"}]}], 
            RowBox[{"AA", "[", 
             RowBox[{
              RowBox[{"-", "\[Nu]"}], ",", "a"}], "]"}]}]}], "]"}]}], "}"}]}],
       ")"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[77]:=",ExpressionUUID->"da150525-7bbf-4be2-b8b9-84e8abf7abed"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[77]=",ExpressionUUID->"c389da59-7dca-4848-a8fa-150a40191c96"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Stress tensor of Super-Yang\[Dash]Mills theory", "Subsection",ExpressionUUID->"4c85dad7-23a3-41b3-abe5-35421f3cc40f"],

Cell["\<\
FieldsX is also fully integrated with the xPert package for perturbative \
expansions, as we have already seen previously for computing the gauge and \
supersymmetry variations. In particular, one can easily obtain the stress \
tensor by performing a general perturbation of the action (where the \
variation of the \[Gamma] matrices and the spin connection follows Forger and \
R\[ODoubleDot]mer), setting all perturbations but the metric one to zero. \
Using LeftVarD then performs the needed integration by parts, and it follows \
that\
\>", "Text",ExpressionUUID->"e3ef7a7e-0a4d-43c4-8124-de919e2d8711"],

Cell[BoxData[
 RowBox[{
  RowBox[{"actionvar", "=", 
   RowBox[{"mycanon", "[", 
    RowBox[{
     RowBox[{"2", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"-", 
        RowBox[{"Detgg", "[", "]"}]}], "]"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ExpandPerturbation", "@", 
        RowBox[{"Perturbation", "[", 
         RowBox[{
          RowBox[{"action", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", 
             RowBox[{"Detgg", "[", "]"}]}], "]"}]}], ",", "1"}], "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Perturbation", "[", "_", "]"}], "\[RuleDelayed]", "0"}], 
        "}"}]}], ")"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[78]:=",ExpressionUUID->"e6eac665-0cd4-4519-8162-bf17929e9eef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stress", "=", 
  RowBox[{"mycanon", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"LeftVarD", "[", 
      RowBox[{
       RowBox[{"Perturbationgg", "[", 
        RowBox[{
         RowBox[{"LI", "[", "1", "]"}], ",", "\[Mu]", ",", "\[Nu]"}], "]"}], 
       ",", "CD"}], "]"}], "@", "actionvar"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"delta", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"LI", "[", "1", "]"}]}], ",", 
        RowBox[{"LI", "[", "1", "]"}]}], "]"}], "\[Rule]", "1"}], "}"}]}], 
   "]"}]}]], "Input",
 CellLabel->"In[79]:=",ExpressionUUID->"8b83b9d4-280d-4718-b140-bf408dbfbf8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {" ", "\[Alpha]", "a"},
           {"\[Mu]", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[-$CellContext`\[Mu], $CellContext`\[Alpha], \
$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"\[Nu]", "\[Alpha]", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[-$CellContext`\[Nu], -$CellContext`\[Alpha], \
-$CellContext`a],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"a", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[$CellContext`a, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Nu]][
      $CellContext`chi[-$CellContext`a, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"a", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[$CellContext`a, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Mu]][
      $CellContext`chi[-$CellContext`a, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Nu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Nu], -$CellContext`A, \
$CellContext`B],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"a", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[$CellContext`a, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Alpha]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "F"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Alpha]][
      $CellContext`chi[-$CellContext`a, -$CellContext`F]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Nu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Nu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "\[Alpha]", " ", "F"},
           {"\[Mu]", " ", "B", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg2[-$CellContext`\[Mu], $CellContext`\[Alpha], \
-$CellContext`B, $CellContext`F],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"a", " "},
            {" ", "F"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`a, -$CellContext`F],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\<\"\[Chi]\"\>", "_"], 
          StyleBox[GridBox[{
             {" ", "A"},
             {"a", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Alpha]][
      $CellContext`barchi[-$CellContext`a, $CellContext`A]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Nu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Nu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "\[Alpha]", " ", "F"},
           {"\[Mu]", " ", "B", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg2[-$CellContext`\[Mu], $CellContext`\[Alpha], \
-$CellContext`B, $CellContext`F],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"a", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[$CellContext`a, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Alpha]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "F"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Alpha]][
      $CellContext`chi[-$CellContext`a, -$CellContext`F]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "\[Alpha]", " ", "F"},
           {"\[Nu]", " ", "B", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg2[-$CellContext`\[Nu], $CellContext`\[Alpha], \
-$CellContext`B, $CellContext`F],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"a", " "},
            {" ", "F"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`a, -$CellContext`F],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\<\"\[Chi]\"\>", "_"], 
          StyleBox[GridBox[{
             {" ", "A"},
             {"a", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Alpha]][
      $CellContext`barchi[-$CellContext`a, $CellContext`A]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "\[Alpha]", " ", "F"},
           {"\[Nu]", " ", "B", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg2[-$CellContext`\[Nu], $CellContext`\[Alpha], \
-$CellContext`B, $CellContext`F],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {" "},
           {"a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[-$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "\[Nu]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[-$CellContext`\[Mu], -$CellContext`\[Nu]],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"\[Alpha]", "\[Beta]", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", "a"},
           {" ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[$CellContext`\[Alpha], $CellContext`\[Beta], \
$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "\[Nu]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[-$CellContext`\[Mu], -$CellContext`\[Nu]],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"a", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[$CellContext`a, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[Del]", "\[Alpha]"], GridBox[{
         {"\[Chi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`\[Alpha]][
      $CellContext`chi[-$CellContext`a, -$CellContext`B]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "\[Nu]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[-$CellContext`\[Mu], -$CellContext`\[Nu]],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "a"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Nu], $CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"b", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[-$CellContext`b, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", "b", "c"},
           {"a", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, $CellContext`b, $CellContext`c],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" ", "a"},
           {"\[Mu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[-$CellContext`\[Mu], $CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"b", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[-$CellContext`b, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Nu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Nu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", "b", "c"},
           {"a", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, $CellContext`b, $CellContext`c],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Alpha]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Alpha], $CellContext`a],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"b", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[-$CellContext`b, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"c", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`c, -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Alpha]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "\[Nu]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[-$CellContext`\[Mu], -$CellContext`\[Nu]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"f", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", "b", "c"},
           {"a", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlief[-$CellContext`a, $CellContext`b, $CellContext`c],
    Editable->False]}]}]], "Output",
 CellLabel->"Out[79]=",ExpressionUUID->"43d39029-7f6d-4e18-8dfd-6ff402d13a0e"]
}, Open  ]],

Cell["\<\
which becomes the standard expression after expressing everything in terms of \
the gauge-covariant derivative:\
\>", "Text",ExpressionUUID->"87e9df39-4bde-41e0-8d82-d16fd9f5d061"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stress2", "=", 
  RowBox[{"CollectTensors", "@", 
   RowBox[{"JoinGammaMatrices", "@", 
    RowBox[{"CollectTensors", "@", 
     RowBox[{"ChangeCovD", "[", 
      RowBox[{
       RowBox[{"ChangeCovD", "[", 
        RowBox[{"stress", ",", "CD", ",", "PD"}], "]"}], ",", "PD", ",", 
       "DD"}], "]"}]}]}]}]}]], "Input",
 CellLabel->"In[80]:=",ExpressionUUID->"14f32a9f-639d-444e-b840-d4aa3d158de1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {" ", "\[Alpha]", "a"},
           {"\[Mu]", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[-$CellContext`\[Mu], $CellContext`\[Alpha], \
$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"\[Nu]", "\[Alpha]", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[-$CellContext`\[Nu], -$CellContext`\[Alpha], \
-$CellContext`a],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"a", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[$CellContext`a, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["D", "\[Nu]"], GridBox[{
          {"\[Chi]", 
           StyleBox[GridBox[{
              {" ", " "},
              {"a", "B"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`DD[-$CellContext`\[Nu]][
       $CellContext`chi[-$CellContext`a, -$CellContext`B]],
      Editable->False], ")"}]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"a", " "},
            {" ", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`a, -$CellContext`B],
     Editable->False], "\[CenterDot]", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["D", "\[Nu]"], GridBox[{
          {
           OverscriptBox["\<\"\[Chi]\"\>", "_"], 
           StyleBox[GridBox[{
              {" ", "A"},
              {"a", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`DD[-$CellContext`\[Nu]][
       $CellContext`barchi[-$CellContext`a, $CellContext`A]],
      Editable->False], ")"}]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"a", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[$CellContext`a, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["D", "\[Mu]"], GridBox[{
          {"\[Chi]", 
           StyleBox[GridBox[{
              {" ", " "},
              {"a", "B"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`DD[-$CellContext`\[Mu]][
       $CellContext`chi[-$CellContext`a, -$CellContext`B]],
      Editable->False], ")"}]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Nu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Nu], -$CellContext`A, \
$CellContext`B],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"a", " "},
            {" ", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`a, -$CellContext`B],
     Editable->False], "\[CenterDot]", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["D", "\[Mu]"], GridBox[{
          {
           OverscriptBox["\<\"\[Chi]\"\>", "_"], 
           StyleBox[GridBox[{
              {" ", "A"},
              {"a", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`DD[-$CellContext`\[Mu]][
       $CellContext`barchi[-$CellContext`a, $CellContext`A]],
      Editable->False], ")"}]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Nu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Nu], -$CellContext`A, \
$CellContext`B],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {" "},
           {"a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[-$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"D", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`auxD[$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "\[Nu]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[-$CellContext`\[Mu], -$CellContext`\[Nu]],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"\[Alpha]", "\[Beta]", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", "a"},
           {" ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[$CellContext`\[Alpha], $CellContext`\[Beta], \
$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "\[Nu]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[-$CellContext`\[Mu], -$CellContext`\[Nu]],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Chi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"a", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barchi[$CellContext`a, $CellContext`A],
     Editable->False], "\[CenterDot]", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["D", "\[Alpha]"], GridBox[{
          {"\[Chi]", 
           StyleBox[GridBox[{
              {" ", " "},
              {"a", "B"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`DD[-$CellContext`\[Alpha]][
       $CellContext`chi[-$CellContext`a, -$CellContext`B]],
      Editable->False], ")"}]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "\[Nu]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[-$CellContext`\[Mu], -$CellContext`\[Nu]],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {"a", " "},
            {" ", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[$CellContext`a, -$CellContext`B],
     Editable->False], "\[CenterDot]", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["D", "\[Alpha]"], GridBox[{
          {
           OverscriptBox["\<\"\[Chi]\"\>", "_"], 
           StyleBox[GridBox[{
              {" ", "A"},
              {"a", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`DD[-$CellContext`\[Alpha]][
       $CellContext`barchi[-$CellContext`a, $CellContext`A]],
      Editable->False], ")"}]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "\[Nu]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gg[-$CellContext`\[Mu], -$CellContext`\[Nu]],
    Editable->False]}]}]], "Output",
 CellLabel->"Out[80]=",ExpressionUUID->"38e12f8d-7db7-46ac-8eba-d1c166b48849"]
}, Open  ]],

Cell[TextData[{
 "Using the TexAct package, the result can be directly printed in ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]],ExpressionUUID->
  "66409a78-7e09-4765-91b4-c297d176e8cf"],
 " form and copied to the clipboard:"
}], "Text",ExpressionUUID->"8b2aa3a6-938e-451a-83e8-3614dae60408"],

Cell[BoxData[
 RowBox[{"CopyToClipboard", "@", 
  RowBox[{"TexPrint", "[", "stress2", "]"}]}]], "Input",
 CellLabel->"In[81]:=",ExpressionUUID->"23f9c094-d3da-4597-9723-c188713874f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["BRST formalism", "Section",ExpressionUUID->"b4d35fde-ec11-46ff-af3e-aca52d28839d"],

Cell[TextData[{
 "In the BRST formalism for N = 1 super-Yang\[Dash]Mills theory, one needs \
the ghost for gauge transformations ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["c", "a"], TraditionalForm]],ExpressionUUID->
  "52fe93b2-a1d2-4856-b65f-a32c00aaad9c"],
 " (a Grassmann-odd Lie-algebra valued scalar), the ghost for supersymmetry \
transformations \[Theta] (a constant Grassmann-even Majorana spinor), and the \
ghost for translations ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Alpha]", "\[Rho]"], TraditionalForm]],ExpressionUUID->
  "d5870939-63e4-429e-9c98-7c3b5eac9b02"],
 " (a constant Grassmann-odd vector) which is necessary to close the \
supersymmetry transformations. We thus define all the required gradings and \
fields, where the given choice of engineering dimensions of the (anti-)ghosts \
and auxiliary fields is such that the BRST operator s augments the \
engineering dimension by 1."
}], "Text",ExpressionUUID->"aada3909-8e80-4cab-9a88-a996db841654"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefGrading", "[", 
   RowBox[{"{", 
    RowBox[{"Dimension", ",", "GhostNumber"}], "}"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DefOddTensor", "[", 
   RowBox[{
    RowBox[{"cc", "[", "a", "]"}], ",", "M", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<c\>\""}]}], "]"}], ";"}], "\n", 
 RowBox[{"DefEvenSpinor", "[", 
  RowBox[{
   RowBox[{"theta", "[", 
    RowBox[{"-", "A"}], "]"}], ",", "M", ",", 
   RowBox[{"SpinorType", "\[Rule]", "Majorana"}], ",", 
   RowBox[{"PrintAs", "\[Rule]", "\"\<\[Theta]\>\""}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"DefOddTensor", "[", 
   RowBox[{
    RowBox[{"alpha", "[", "\[Mu]", "]"}], ",", "M", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[Alpha]\>\""}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CD", "[", "__", "]"}], "@", 
    RowBox[{"theta", "[", "__", "]"}]}], "^:=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CD", "[", "__", "]"}], "@", 
    RowBox[{"bartheta", "[", "__", "]"}]}], "^:=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CD", "[", "__", "]"}], "@", 
    RowBox[{"alpha", "[", "__", "]"}]}], "^:=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetGrading", "[", 
   RowBox[{"AA", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dimension", "\[Rule]", "1"}], ",", 
      RowBox[{"GhostNumber", "\[Rule]", "0"}]}], "}"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"SetGrading", "[", 
   RowBox[{"FF", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dimension", "\[Rule]", "2"}], ",", 
      RowBox[{"GhostNumber", "\[Rule]", "0"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetGrading", "[", 
   RowBox[{"auxD", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dimension", "\[Rule]", "2"}], ",", 
      RowBox[{"GhostNumber", "\[Rule]", "0"}]}], "}"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"SetGrading", "[", 
   RowBox[{"cc", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dimension", "\[Rule]", "1"}], ",", 
      RowBox[{"GhostNumber", "\[Rule]", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"SetGrading", "[", 
   RowBox[{"chi", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dimension", "\[Rule]", 
       RowBox[{"3", "/", "2"}]}], ",", 
      RowBox[{"GhostNumber", "\[Rule]", "0"}]}], "}"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"SetGrading", "[", 
   RowBox[{"theta", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dimension", "\[Rule]", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{"GhostNumber", "\[Rule]", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"SetGrading", "[", 
   RowBox[{"alpha", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dimension", "\[Rule]", "0"}], ",", 
      RowBox[{"GhostNumber", "\[Rule]", "1"}]}], "}"}]}], "]"}], 
  ";"}]}], "Input",
 CellLabel->"In[82]:=",ExpressionUUID->"21fcb227-4438-41b7-9cd1-cada4cfca63d"],

Cell["\<\
We then define the BRST transformations using the predefined BRST operator:\
\>", "Text",ExpressionUUID->"97c9d22a-badb-4045-9d0a-8934c88651f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BRST", "[", 
   RowBox[{"AA", "[", 
    RowBox[{"mu_", ",", "a_"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"gauge", "[", "cc", "]"}], "@", 
    RowBox[{"AA", "[", 
     RowBox[{"mu", ",", "a"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"susy", "[", "theta", "]"}], "@", 
    RowBox[{"AA", "[", 
     RowBox[{"mu", ",", "a"}], "]"}]}], "+", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]", "=", 
       RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"alpha", "[", "\[Rho]", "]"}], " ", 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "\[Rho]"}], "]"}], "@", 
       RowBox[{"AA", "[", 
        RowBox[{"mu", ",", "a"}], "]"}]}]}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"BRST", "[", 
   RowBox[{"FF", "[", 
    RowBox[{"mu_", ",", "nu_", ",", "a_"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"gauge", "[", "cc", "]"}], "@", 
    RowBox[{"FF", "[", 
     RowBox[{"mu", ",", "nu", ",", "a"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"susy", "[", "theta", "]"}], "@", 
    RowBox[{"FF", "[", 
     RowBox[{"mu", ",", "nu", ",", "a"}], "]"}]}], "+", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]", "=", 
       RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"alpha", "[", "\[Rho]", "]"}], " ", 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "\[Rho]"}], "]"}], "@", 
       RowBox[{"FF", "[", 
        RowBox[{"mu", ",", "nu", ",", "a"}], "]"}]}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BRST", "[", 
   RowBox[{"chi", "[", 
    RowBox[{"a_", ",", 
     RowBox[{"-", "A_"}]}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"gauge", "[", "cc", "]"}], "@", 
    RowBox[{"chi", "[", 
     RowBox[{"a", ",", 
      RowBox[{"-", "A"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"susy", "[", "theta", "]"}], "@", 
    RowBox[{"chi", "[", 
     RowBox[{"a", ",", 
      RowBox[{"-", "A"}]}], "]"}]}], "+", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]", "=", 
       RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"alpha", "[", "\[Rho]", "]"}], "\[CenterDot]", 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "\[Rho]"}], "]"}], "@", 
       RowBox[{"chi", "[", 
        RowBox[{"a", ",", 
         RowBox[{"-", "A"}]}], "]"}]}]}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"BRST", "[", 
   RowBox[{"barchi", "[", 
    RowBox[{"a_", ",", "A_"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"gauge", "[", "cc", "]"}], "@", 
    RowBox[{"barchi", "[", 
     RowBox[{"a", ",", "A"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"susy", "[", "theta", "]"}], "@", 
    RowBox[{"barchi", "[", 
     RowBox[{"a", ",", "A"}], "]"}]}], "+", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]", "=", 
       RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"alpha", "[", "\[Rho]", "]"}], "\[CenterDot]", 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "\[Rho]"}], "]"}], "@", 
       RowBox[{"barchi", "[", 
        RowBox[{"a", ",", "A"}], "]"}]}]}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"BRST", "[", 
   RowBox[{"auxD", "[", "a_", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"gauge", "[", "cc", "]"}], "@", 
    RowBox[{"auxD", "[", "a", "]"}]}], "+", 
   RowBox[{
    RowBox[{"susy", "[", "theta", "]"}], "@", 
    RowBox[{"auxD", "[", "a", "]"}]}], "+", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]", "=", 
       RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"alpha", "[", "\[Rho]", "]"}], " ", 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "\[Rho]"}], "]"}], "@", 
       RowBox[{"auxD", "[", "a", "]"}]}]}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"BRST", "[", 
   RowBox[{"cc", "[", "a_", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A", "=", 
        RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
       RowBox[{"B", "=", 
        RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
       RowBox[{"mu", "=", 
        RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"AA", "[", 
       RowBox[{
        RowBox[{"-", "mu"}], ",", "a"}], "]"}], " ", 
      RowBox[{"bartheta", "[", "A", "]"}], " ", 
      RowBox[{"Gammagg", "[", 
       RowBox[{"mu", ",", 
        RowBox[{"-", "A"}], ",", "B"}], "]"}], " ", 
      RowBox[{"theta", "[", 
       RowBox[{"-", "B"}], "]"}]}]}], "]"}], "-", 
   RowBox[{
    RowBox[{"I", "/", "2"}], "g", " ", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b", "=", 
         RowBox[{"DummyIn", "@", "lie"}]}], ",", 
        RowBox[{"c", "=", 
         RowBox[{"DummyIn", "@", "lie"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"lief", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
       RowBox[{
        RowBox[{"cc", "[", 
         RowBox[{"-", "b"}], "]"}], "\[CenterDot]", 
        RowBox[{"cc", "[", 
         RowBox[{"-", "c"}], "]"}]}]}]}], "]"}]}], "+", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"mu", "=", 
       RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"alpha", "[", "mu", "]"}], "\[CenterDot]", 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "mu"}], "]"}], "@", 
       RowBox[{"cc", "[", "a", "]"}]}]}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"BRST", "[", 
   RowBox[{"theta", "[", "A_", "]"}], "]"}], ":=", "0"}], "\n", 
 RowBox[{
  RowBox[{"BRST", "[", 
   RowBox[{"bartheta", "[", "A_", "]"}], "]"}], ":=", "0"}], "\n", 
 RowBox[{
  RowBox[{"BRST", "[", 
   RowBox[{"alpha", "[", "mu_", "]"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"A", "=", 
       RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
      RowBox[{"B", "=", 
       RowBox[{"DummyIn", "@", "SpinM"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"bartheta", "[", "A", "]"}]}], " ", 
     RowBox[{"Gammagg", "[", 
      RowBox[{"mu", ",", 
       RowBox[{"-", "A"}], ",", "B"}], "]"}], " ", 
     RowBox[{"theta", "[", 
      RowBox[{"-", "B"}], "]"}]}]}], "]"}]}]}], "Input",
 CellLabel->"In[96]:=",ExpressionUUID->"fb8329c6-e796-4d2c-876d-4bf16ec5b2bd"],

Cell["\<\
To check BRST invariance of the action, we also have to define the BRST \
transformations of \[Gamma] matrices and the \[Epsilon] tensor, which are not \
predefined (since they change under diffeomorphisms, which are needed for \
gravity theories), and to impose that it commutes with covariant derivatives:\
\
\>", "Text",ExpressionUUID->"468e1773-544d-4b55-8bf0-d0a0e83d8577"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"BRST", "[", 
       RowBox[{"#", "[", "i___", "]"}], "]"}], ":=", "0"}], "]"}], ",", 
    "$GammaMatrices"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"BRST", "[", 
    RowBox[{"epsilongg", "[", "__", "]"}], "]"}], ":=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"BRST", "[", 
    RowBox[{
     RowBox[{"CD", "[", "i__", "]"}], "[", "expr_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"CD", "[", "i", "]"}], "@", 
    RowBox[{"BRST", "[", "expr", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BRST", "[", 
    RowBox[{
     RowBox[{"DD", "[", "i__", "]"}], "[", "expr_", "]"}], "]"}], ":=", 
   RowBox[{"BRST", "@", 
    RowBox[{"CollectTensors", "@", 
     RowBox[{"ChangeCovD", "[", 
      RowBox[{
       RowBox[{"ChangeCovD", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"DD", "[", "i", "]"}], "@", "expr"}], ",", "DD", ",", 
         "PD"}], "]"}], ",", "PD", ",", "CD"}], "]"}]}]}]}], ";"}]}], "Input",\

 CellLabel->
  "In[105]:=",ExpressionUUID->"f5b5a7ff-b314-4c16-8c86-6cb0f882fc47"],

Cell["\<\
Let us check that with these definitions the BRST operator s is nilpotent:\
\>", "Text",ExpressionUUID->"761a6859-8216-4099-af21-3be3c8ea1366"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"IrreducibleSpinProject", "[", 
  RowBox[{
   RowBox[{"mycanon", "@", 
    RowBox[{"TimesToCenterDot", "@", 
     RowBox[{"JoinGammaMatrices", "@", 
      RowBox[{"mycanon", "@", 
       RowBox[{"IrreducibleSpinDecompose", "[", 
        RowBox[{
         RowBox[{"mycanon", "@", 
          RowBox[{"JoinGammaMatrices", "@", 
           RowBox[{"mycanon", "@", 
            RowBox[{"BRST", "[", 
             RowBox[{"BRST", "[", 
              RowBox[{"cc", "[", "a", "]"}], "]"}], "]"}]}]}]}], ",", 
         "theta"}], "]"}]}]}]}]}], ",", "theta"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"BRST", "[", 
  RowBox[{"BRST", "[", 
   RowBox[{"alpha", "[", "\[Mu]", "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"mycanon", "@", 
  RowBox[{"FToGradA", "@", 
   RowBox[{"JoinGammaMatrices", "@", 
    RowBox[{"mycanon", "@", 
     RowBox[{"IrreducibleSpinDecompose", "[", 
      RowBox[{
       RowBox[{"mycanon", "@", 
        RowBox[{"JoinGammaMatrices", "@", 
         RowBox[{"mycanon", "@", 
          RowBox[{"BRST", "[", 
           RowBox[{"BRST", "[", 
            RowBox[{"AA", "[", 
             RowBox[{"\[Mu]", ",", "a"}], "]"}], "]"}], "]"}]}]}]}], ",", 
       "theta"}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"mycanon", "@", 
  RowBox[{"TimesToCenterDot", "@", 
   RowBox[{"JoinGammaMatrices", "@", 
    RowBox[{"mycanon", "@", 
     RowBox[{"IrreducibleSpinDecompose", "[", 
      RowBox[{
       RowBox[{"mycanon", "@", 
        RowBox[{"JoinGammaMatrices", "@", 
         RowBox[{"mycanon", "@", 
          RowBox[{"BRST", "[", 
           RowBox[{"BRST", "[", 
            RowBox[{"chi", "[", 
             RowBox[{"a", ",", 
              RowBox[{"-", "A"}]}], "]"}], "]"}], "]"}]}]}]}], ",", "theta"}],
       "]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"CollectTensors", "@", 
  RowBox[{"RiemannYoungProject", "@", 
   RowBox[{"JoinGammaMatrices", "@", 
    RowBox[{"mycanon", "@", 
     RowBox[{"FToGradA", "@", 
      RowBox[{"IrreducibleSpinDecompose", "[", 
       RowBox[{
        RowBox[{"mycanon", "@", 
         RowBox[{"JoinGammaMatrices", "@", 
          RowBox[{"mycanon", "@", 
           RowBox[{"IrreducibleSpinDecompose", "[", 
            RowBox[{
             RowBox[{"mycanon", "@", 
              RowBox[{"JoinGammaMatrices", "@", 
               RowBox[{"mycanon", "@", 
                RowBox[{"BRST", "[", 
                 RowBox[{"BRST", "[", 
                  RowBox[{"auxD", "[", "a", "]"}], "]"}], "]"}]}]}]}], ",", 
             "theta"}], "]"}]}]}]}], ",", "chi"}], "]"}]}]}]}]}]}]}], "Input",\

 CellLabel->
  "In[109]:=",ExpressionUUID->"04315d27-429a-4a39-b6ab-f713f340bc1e"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[109]=",ExpressionUUID->"83313cad-2860-41ea-863f-ba64738db3f7"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[110]=",ExpressionUUID->"0d1295e8-6538-415c-b6e5-0b96f07d2650"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {"A", 
       StyleBox[GridBox[{
          {"\[Alpha]", "a"},
          {" ", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`AA[$CellContext`\[Alpha], $CellContext`a],
   Editable->False], " ", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Alpha]", 
        StyleBox[GridBox[{
           {" "},
           {"\[Beta]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`alpha[-$CellContext`\[Beta]],
    Editable->False], "\[CenterDot]", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Alpha]", 
        StyleBox[GridBox[{
           {" "},
           {"\[Gamma]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`alpha[-$CellContext`\[Gamma]],
    Editable->False]}], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"R", "[", "\[Del]", "]"}], 
       StyleBox[GridBox[{
          {"\[Mu]", " ", "\[Beta]", "\[Gamma]"},
          {" ", "\[Alpha]", " ", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`RiemannCD[$CellContext`\[Mu], -$CellContext`\[Alpha], \
$CellContext`\[Beta], $CellContext`\[Gamma]],
   Editable->False]}]], "Output",
 CellLabel->
  "Out[111]=",ExpressionUUID->"5577f5a5-105a-42a3-a441-0609ca73e5cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Alpha]", 
        StyleBox[GridBox[{
           {" "},
           {"\[Gamma]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`alpha[-$CellContext`\[Gamma]],
    Editable->False], "\[CenterDot]", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Alpha]", 
        StyleBox[GridBox[{
           {" "},
           {"\[Delta]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`alpha[-$CellContext`\[Delta]],
    Editable->False], "\[CenterDot]", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Chi]", 
        StyleBox[GridBox[{
           {"a", " "},
           {" ", "B"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`chi[$CellContext`a, -$CellContext`B],
    Editable->False]}], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"\[Gamma]", "[", "g", "]"}], 
       StyleBox[GridBox[{
          {"\[Alpha]", "\[Beta]", " ", "B"},
          {" ", " ", "A", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Gammagg2[$CellContext`\[Alpha], $CellContext`\[Beta], \
-$CellContext`A, $CellContext`B],
   Editable->False], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"R", "[", "\[Del]", "]"}], 
       StyleBox[GridBox[{
          {" ", " ", "\[Gamma]", "\[Delta]"},
          {"\[Alpha]", "\[Beta]", " ", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`RiemannCD[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
$CellContext`\[Gamma], $CellContext`\[Delta]],
   Editable->False]}]], "Output",
 CellLabel->
  "Out[112]=",ExpressionUUID->"81bb5b78-4935-4144-aa7b-692b5ac310aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "12"]}], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {
       OverscriptBox["\<\"\[Theta]\"\>", "_"], 
       StyleBox[GridBox[{
          {"A"},
          {" "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`bartheta[$CellContext`A],
   Editable->False], " ", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Alpha]", 
        StyleBox[GridBox[{
           {" "},
           {"\[Beta]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`alpha[-$CellContext`\[Beta]],
    Editable->False], "\[CenterDot]", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Chi]", 
        StyleBox[GridBox[{
           {"a", " "},
           {" ", "B"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`chi[$CellContext`a, -$CellContext`B],
    Editable->False]}], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {"\[Epsilon]g", 
       StyleBox[GridBox[{
          {" ", " ", " ", " "},
          {"\[Alpha]", "\[Gamma]", "\[Delta]", "\[Mu]"}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`epsilongg[-$CellContext`\[Alpha], -$CellContext`\[Gamma], \
-$CellContext`\[Delta], -$CellContext`\[Mu]],
   Editable->False], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"\[Gamma]", "[", "g", "]"}], 
       StyleBox[GridBox[{
          {"\[Gamma]", "\[Delta]", "\[Mu]", " ", "B"},
          {" ", " ", " ", "A", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Gammagg3[$CellContext`\[Gamma], $CellContext`\[Delta], \
$CellContext`\[Mu], -$CellContext`A, $CellContext`B],
   Editable->False], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"R", "[", "\[Del]", "]"}], 
       StyleBox[GridBox[{
          {"\[Alpha]", "\[Beta]"},
          {" ", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`RicciCD[$CellContext`\[Alpha], $CellContext`\[Beta]],
   Editable->False]}]], "Output",
 CellLabel->
  "Out[113]=",ExpressionUUID->"6e4297f9-4a3a-4e52-adac-ff39bb91686e"]
}, Open  ]],

Cell["\<\
which quite obviously only vanishes in a flat background, as is well known, \
such that for the following we set all curvature tensors to vanish:\
\>", "Text",ExpressionUUID->"09a25093-1f82-4066-b946-c1b7f0266187"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RiemannCD", "[", "__", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RicciCD", "[", "__", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RicciScalarCD", "[", "]"}], ":=", "0"}]}], "Input",
 CellLabel->
  "In[114]:=",ExpressionUUID->"00ac4dae-0c97-4248-a0ec-47dffe5a5d12"],

Cell["\<\
For the action, we obtain as before that it is invariant up to a surface term:\
\>", "Text",ExpressionUUID->"a973ccc5-ce22-46f7-bf5c-b55f77c85b2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"surface", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "I"}], "/", "2"}], " ", 
     RowBox[{"bartheta", "[", "A", "]"}], " ", 
     RowBox[{"GammaggStar", "[", 
      RowBox[{
       RowBox[{"-", "A"}], ",", "B"}], "]"}], " ", 
     RowBox[{"Gammagg", "[", 
      RowBox[{"\[Mu]", ",", 
       RowBox[{"-", "B"}], ",", "F"}], "]"}], " ", 
     RowBox[{"chi", "[", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "F"}]}], "]"}], 
     RowBox[{"auxD", "[", "a", "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"bartheta", "[", "A", "]"}], " ", 
     RowBox[{"Gammagg", "[", 
      RowBox[{
       RowBox[{"-", "\[Nu]"}], ",", 
       RowBox[{"-", "A"}], ",", "B"}], "]"}], " ", 
     RowBox[{"chi", "[", 
      RowBox[{"a", ",", 
       RowBox[{"-", "B"}]}], "]"}], " ", 
     RowBox[{"FF", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]", ",", 
       RowBox[{"-", "a"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"bartheta", "[", "A", "]"}], " ", 
     RowBox[{"Gammagg", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", 
       RowBox[{"-", "A"}], ",", "B"}], "]"}], " ", 
     RowBox[{"chi", "[", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "B"}]}], "]"}], " ", 
     RowBox[{"FF", "[", 
      RowBox[{
       RowBox[{"-", "\[Nu]"}], ",", 
       RowBox[{"-", "\[Rho]"}], ",", "a"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"alpha", "[", "\[Mu]", "]"}], "\[CenterDot]", 
     RowBox[{"ReplaceDummies", "[", "action", "]"}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[117]:=",ExpressionUUID->"cfe166e3-dec0-4b4f-8516-37f52068f324"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"GammaMatricesToDual", "@", 
     RowBox[{"IrreducibleSpinDecompose", "[", 
      RowBox[{
       RowBox[{"CollectTensors", "@", 
        RowBox[{"SpinorFlipSymmetrize", "@", 
         RowBox[{"RiemannYoungProject", "@", 
          RowBox[{"mycanon", "@", 
           RowBox[{"FToGradA", "@", 
            RowBox[{"CollectTensors", "@", 
             RowBox[{"JoinGammaMatrices", "@", 
              RowBox[{"mycanon", "@", 
               RowBox[{"TimesToCenterDot", "[", 
                RowBox[{
                 RowBox[{"BRST", "[", "action", "]"}], "+", 
                 RowBox[{
                  RowBox[{"CD", "[", 
                   RowBox[{"-", "\[Mu]"}], "]"}], "@", "surface"}]}], 
                "]"}]}]}]}]}]}]}]}]}], ",", "chi"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[118]:=",ExpressionUUID->"c6d6b08b-1774-4a1b-868e-274384cd6bd6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IrreducibleSpinProject", "[", 
  RowBox[{
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", "sn"}]}], ",", "chi"}], "]"}]], "Input",\

 CellLabel->
  "In[119]:=",ExpressionUUID->"0bb196c7-2744-490e-bb86-e0c49e0ed676"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[119]=",ExpressionUUID->"82adc514-fe1a-42a1-8533-2f23f852a7fd"]
}, Open  ]],

Cell[TextData[{
 "We now turn to anomalies. We would like to verify that the well-known \
super-chiral anomalies A satisfy the Wess\[Dash]Zumino consistency criterion, \
which is nothing else but the statement of s invariance for the integrated \
anomaly. We thus first define the gauge part ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "gauge"], TraditionalForm]],ExpressionUUID->
  "73032128-621f-4709-96a4-dd810e94523b"],
 " and the susy part ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "susy"], TraditionalForm]],ExpressionUUID->
  "6c1c4431-18d7-4a1b-8964-3151d58f4037"],
 " of the anomaly together with the needed surface terms:"
}], "Text",ExpressionUUID->"335c8697-056b-452f-8355-ba63d27e9216"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lied", "=", 
   RowBox[{"InvariantTraceTensor", "[", 
    RowBox[{"lie", ",", "3", ",", "Symmetric"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"lied4", "=", 
   RowBox[{"InvariantTraceTensor", "[", 
    RowBox[{"lie", ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gaugeanomaly", "=", 
   RowBox[{"mycanon", "@", 
    RowBox[{"mycanon", "[", 
     RowBox[{
      RowBox[{"epsilongg", "[", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "\[Nu]"}], ",", 
        RowBox[{"-", "\[Rho]"}], ",", 
        RowBox[{"-", "\[Sigma]"}]}], "]"}], " ", 
      RowBox[{"cc", "[", "a", "]"}], " ", 
      RowBox[{"lied", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"CD", "[", "\[Mu]", "]"}], "@", 
          RowBox[{"AA", "[", 
           RowBox[{"\[Nu]", ",", "b"}], "]"}]}], " ", 
         RowBox[{
          RowBox[{"CD", "[", "\[Rho]", "]"}], "@", 
          RowBox[{"AA", "[", 
           RowBox[{"\[Sigma]", ",", "c"}], "]"}]}]}], "+", 
        RowBox[{
         RowBox[{"I", "/", "4"}], " ", "g", " ", 
         RowBox[{"lief", "[", 
          RowBox[{"c", ",", 
           RowBox[{"-", "d"}], ",", 
           RowBox[{"-", "e"}]}], "]"}], 
         RowBox[{
          RowBox[{"CD", "[", "\[Mu]", "]"}], "@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"AA", "[", 
             RowBox[{"\[Nu]", ",", "b"}], "]"}], " ", 
            RowBox[{"AA", "[", 
             RowBox[{"\[Rho]", ",", "d"}], "]"}], " ", 
            RowBox[{"AA", "[", 
             RowBox[{"\[Sigma]", ",", "e"}], "]"}]}], ")"}]}]}]}], ")"}]}], 
     "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"gaugeanomalysurface", "=", 
   RowBox[{"mycanon", "[", 
    RowBox[{"I", " ", "g", " ", 
     RowBox[{"epsilongg", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]"}], "]"}], 
     
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"CD", "[", 
          RowBox[{"-", "\[Sigma]"}], "]"}], "@", 
         RowBox[{"AA", "[", 
          RowBox[{
           RowBox[{"-", "\[Nu]"}], ",", "a"}], "]"}]}], " ", 
        RowBox[{"AA", "[", 
         RowBox[{
          RowBox[{"-", "\[Rho]"}], ",", "b"}], "]"}], " ", 
        RowBox[{
         RowBox[{"cc", "[", "c", "]"}], "\[CenterDot]", 
         RowBox[{"cc", "[", "d", "]"}]}], " ", 
        RowBox[{"lied4", "[", 
         RowBox[{
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "b"}], ",", 
          RowBox[{"-", "c"}], ",", 
          RowBox[{"-", "d"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"AA", "[", 
         RowBox[{
          RowBox[{"-", "\[Nu]"}], ",", "a"}], "]"}], " ", 
        RowBox[{
         RowBox[{"CD", "[", 
          RowBox[{"-", "\[Sigma]"}], "]"}], "@", 
         RowBox[{"AA", "[", 
          RowBox[{
           RowBox[{"-", "\[Rho]"}], ",", "b"}], "]"}]}], " ", 
        RowBox[{
         RowBox[{"cc", "[", "c", "]"}], "\[CenterDot]", 
         RowBox[{"cc", "[", "d", "]"}]}], " ", 
        RowBox[{"lied4", "[", 
         RowBox[{
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "b"}], ",", 
          RowBox[{"-", "c"}], ",", 
          RowBox[{"-", "d"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"AA", "[", 
         RowBox[{
          RowBox[{"-", "\[Nu]"}], ",", "a"}], "]"}], " ", 
        RowBox[{"AA", "[", 
         RowBox[{
          RowBox[{"-", "\[Rho]"}], ",", "b"}], "]"}], " ", 
        RowBox[{
         RowBox[{"cc", "[", "c", "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"CD", "[", 
           RowBox[{"-", "\[Sigma]"}], "]"}], "@", 
          RowBox[{"cc", "[", "d", "]"}]}]}], " ", 
        RowBox[{"lied4", "[", 
         RowBox[{
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "c"}], ",", 
          RowBox[{"-", "b"}], ",", 
          RowBox[{"-", "d"}]}], "]"}]}], "+", 
       RowBox[{"g", " ", 
        RowBox[{"AA", "[", 
         RowBox[{
          RowBox[{"-", "\[Nu]"}], ",", "a"}], "]"}], " ", 
        RowBox[{"AA", "[", 
         RowBox[{
          RowBox[{"-", "\[Rho]"}], ",", "b"}], "]"}], " ", 
        RowBox[{"AA", "[", 
         RowBox[{
          RowBox[{"-", "\[Sigma]"}], ",", "c"}], "]"}], " ", 
        RowBox[{
         RowBox[{"cc", "[", "d", "]"}], "\[CenterDot]", 
         RowBox[{"cc", "[", "e", "]"}]}], " ", 
        RowBox[{"Invlie5", "[", 
         RowBox[{
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "b"}], ",", 
          RowBox[{"-", "c"}], ",", 
          RowBox[{"-", "d"}], ",", 
          RowBox[{"-", "e"}]}], "]"}]}]}], ")"}]}], "]"}]}], ";"}]}], "Input",\

 CellLabel->
  "In[120]:=",ExpressionUUID->"b567d4a2-515d-47fd-bcb8-9f44c31c88ab"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"susyanomaly", "=", 
   RowBox[{"mycanon", "[", 
    RowBox[{
     RowBox[{"lied", "[", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}], ",", 
       RowBox[{"-", "c"}]}], "]"}], " ", 
     RowBox[{"epsilongg", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}], ",", 
       RowBox[{"-", "\[Rho]"}], ",", 
       RowBox[{"-", "\[Sigma]"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "8"}], 
        RowBox[{"bartheta", "[", "A", "]"}], " ", 
        RowBox[{"Gammagg", "[", 
         RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]", ",", 
          RowBox[{"-", "A"}], ",", "B"}], "]"}], " ", 
        RowBox[{
         RowBox[{"chi", "[", 
          RowBox[{"a", ",", 
           RowBox[{"-", "B"}]}], "]"}], "\[CenterDot]", 
         RowBox[{"barchi", "[", 
          RowBox[{"b", ",", "F"}], "]"}], "\[CenterDot]", 
         RowBox[{"chi", "[", 
          RowBox[{"c", ",", 
           RowBox[{"-", "F"}]}], "]"}]}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"bartheta", "[", "A", "]"}], "\[CenterDot]", 
         RowBox[{"Gammagg", "[", 
          RowBox[{"\[Mu]", ",", 
           RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
         RowBox[{"chi", "[", 
          RowBox[{"a", ",", 
           RowBox[{"-", "B"}]}], "]"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"AA", "[", 
            RowBox[{"\[Nu]", ",", "b"}], "]"}], " ", 
           RowBox[{
            RowBox[{"CD", "[", "\[Rho]", "]"}], "@", 
            RowBox[{"AA", "[", 
             RowBox[{"\[Sigma]", ",", "c"}], "]"}]}]}], "+", 
          RowBox[{
           RowBox[{"3", "/", "4"}], " ", "I", " ", "g", " ", 
           RowBox[{"lief", "[", 
            RowBox[{"b", ",", "d", ",", "e"}], "]"}], " ", 
           RowBox[{"AA", "[", 
            RowBox[{"\[Nu]", ",", "c"}], "]"}], " ", 
           RowBox[{"AA", "[", 
            RowBox[{"\[Rho]", ",", 
             RowBox[{"-", "d"}]}], "]"}], " ", 
           RowBox[{"AA", "[", 
            RowBox[{"\[Sigma]", ",", 
             RowBox[{"-", "e"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"susyanomalysurface", "=", 
   RowBox[{"mycanon", "[", 
    RowBox[{
     RowBox[{"lied", "[", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}], ",", 
       RowBox[{"-", "c"}]}], "]"}], " ", 
     RowBox[{"epsilongg", "[", 
      RowBox[{
       RowBox[{"-", "\[Nu]"}], ",", 
       RowBox[{"-", "\[Rho]"}], ",", 
       RowBox[{"-", "\[Sigma]"}], ",", 
       RowBox[{"-", "\[Alpha]"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "48"}], 
        RowBox[{"AA", "[", 
         RowBox[{
          RowBox[{"-", "\[Beta]"}], ",", "a"}], "]"}], " ", 
        RowBox[{
         RowBox[{"barchi", "[", 
          RowBox[{"b", ",", "A"}], "]"}], "\[CenterDot]", 
         RowBox[{"Gammagg", "[", 
          RowBox[{
          "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]", ",", "\[Alpha]", ",", 
           RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
         RowBox[{"chi", "[", 
          RowBox[{"c", ",", 
           RowBox[{"-", "B"}]}], "]"}]}], " ", 
        RowBox[{"bartheta", "[", "F", "]"}], " ", 
        RowBox[{"Gammagg", "[", 
         RowBox[{"\[Mu]", ",", "\[Beta]", ",", 
          RowBox[{"-", "F"}], ",", "G"}], "]"}], " ", 
        RowBox[{"theta", "[", 
         RowBox[{"-", "G"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"AA", "[", 
         RowBox[{"\[Nu]", ",", "a"}], "]"}], " ", 
        RowBox[{
         RowBox[{"barchi", "[", 
          RowBox[{"b", ",", "A"}], "]"}], "\[CenterDot]", 
         RowBox[{"chi", "[", 
          RowBox[{"c", ",", 
           RowBox[{"-", "A"}]}], "]"}]}], " ", 
        RowBox[{"gg", "[", 
         RowBox[{"\[Mu]", ",", "\[Alpha]"}], "]"}], " ", 
        RowBox[{"bartheta", "[", "F", "]"}], " ", 
        RowBox[{"Gammagg", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]", ",", 
          RowBox[{"-", "F"}], ",", "G"}], "]"}], " ", 
        RowBox[{"theta", "[", 
         RowBox[{"-", "G"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "12"}], 
        RowBox[{"AA", "[", 
         RowBox[{"\[Nu]", ",", "a"}], "]"}], " ", 
        RowBox[{
         RowBox[{"barchi", "[", 
          RowBox[{"c", ",", "A"}], "]"}], "\[CenterDot]", 
         RowBox[{"Gammagg", "[", 
          RowBox[{"\[Rho]", ",", "\[Sigma]", ",", "\[Alpha]", ",", 
           RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
         RowBox[{"chi", "[", 
          RowBox[{"b", ",", 
           RowBox[{"-", "B"}]}], "]"}]}], " ", 
        RowBox[{"bartheta", "[", "F", "]"}], " ", 
        RowBox[{"Gammagg", "[", 
         RowBox[{"\[Mu]", ",", 
          RowBox[{"-", "F"}], ",", "G"}], "]"}], " ", 
        RowBox[{"theta", "[", 
         RowBox[{"-", "G"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "12"}], 
        RowBox[{"AA", "[", 
         RowBox[{
          RowBox[{"-", "\[Beta]"}], ",", "a"}], "]"}], " ", 
        RowBox[{
         RowBox[{"barchi", "[", 
          RowBox[{"b", ",", "A"}], "]"}], "\[CenterDot]", 
         RowBox[{"Gammagg", "[", 
          RowBox[{"\[Nu]", ",", "\[Rho]", ",", "\[Sigma]", ",", 
           RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
         RowBox[{"chi", "[", 
          RowBox[{"c", ",", 
           RowBox[{"-", "B"}]}], "]"}]}], " ", 
        RowBox[{"gg", "[", 
         RowBox[{"\[Mu]", ",", "\[Alpha]"}], "]"}], " ", 
        RowBox[{"bartheta", "[", "F", "]"}], " ", 
        RowBox[{"Gammagg", "[", 
         RowBox[{"\[Beta]", ",", 
          RowBox[{"-", "F"}], ",", "G"}], "]"}], " ", 
        RowBox[{"theta", "[", 
         RowBox[{"-", "G"}], "]"}]}]}], ")"}]}], "]"}]}], ";"}]}], "Input",
 CellLabel->
  "In[124]:=",ExpressionUUID->"52c85406-62e9-45cd-8f17-4a6d542adc4e"],

Cell[TextData[{
 "Since gauge transformations close among themselves, the gauge \
transformation of the gauge part of the anomaly must vanish which is its \
consistency condition. On the other hand, because supersymmetry \
transformations close into a gauge transformation and a translation, the \
consistency condition for the susy part of the anomaly is ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Delta]", "\[Theta]"], "susy"], TraditionalForm]],
  ExpressionUUID->"1637780c-c567-4499-8114-7646cb22ba88"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "susy"], TraditionalForm]],ExpressionUUID->
  "c462364d-72ca-4868-820a-66274c0e4220"],
 " = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "gauge"], TraditionalForm]],ExpressionUUID->
  "1892bf87-23c5-4c7b-8735-4c09a41bc4f6"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["|", 
    RowBox[{
     SuperscriptBox["c", "a"], " ", "\[Rule]", " ", 
     RowBox[{
      RowBox[{"-", " ", 
       OverscriptBox["\[Theta]", "_"]}], " ", 
      SuperscriptBox["\[Gamma]", "\[Mu]"], " ", "\[Theta]", " ", 
      SuperscriptBox[
       SubscriptBox["A", "\[Mu]"], "a"]}]}]], TraditionalForm]],
  ExpressionUUID->"15eb2e58-6e72-4b96-a9bb-695216d205f9"],
 ".\nThe closure of the gauge transformation algebra should be reflected in \
the fact that we can define a consistent filtration of the BRST differential, \
which we check:"
}], "Text",ExpressionUUID->"feda54c5-bce4-49cd-928e-ad9ff6fd5f3c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckFiltration", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AA", "\[Rule]", "0"}], ",", 
     RowBox[{"FF", "\[Rule]", "0"}], ",", 
     RowBox[{"chi", "\[Rule]", "0"}], ",", 
     RowBox[{"barchi", "\[Rule]", "0"}], ",", 
     RowBox[{"cc", "\[Rule]", "0"}], ",", 
     RowBox[{"auxD", "\[Rule]", "0"}], ",", 
     RowBox[{"theta", "\[Rule]", "2"}], ",", 
     RowBox[{"bartheta", "\[Rule]", "1"}], ",", 
     RowBox[{"alpha", "\[Rule]", "2"}]}], "}"}], ",", "BRST", ",", 
   RowBox[{"Display", "\[Rule]", "Full"}]}], "]"}]], "Input",
 CellLabel->
  "In[126]:=",ExpressionUUID->"733b4d81-2736-4be8-87a4-82f2548bae6c"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\<\"BRST0\"\>", "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"A", 
             StyleBox[GridBox[{
                {" ", "a"},
                {"\[Alpha]", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`AA[-$CellContext`\[Alpha], $CellContext`a],
         Editable->False], "]"}], "\[Rule]", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "\[Alpha]"], GridBox[{
            {"c", 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`DD[-$CellContext`\[Alpha]][
         $CellContext`cc[$CellContext`a]],
        Editable->False]}]},
     {
      RowBox[{
       RowBox[{"\<\"BRST0\"\>", "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " ", "a"},
                {"\[Alpha]", "\[Beta]", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`FF[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
$CellContext`a],
         Editable->False], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        InterpretationBox[
         StyleBox["g",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`g,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"c", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`cc[$CellContext`b],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " ", "c"},
                {"\[Alpha]", "\[Beta]", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`FF[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
$CellContext`c],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {
             RowBox[{"f", "[", "lie", "]"}], 
             StyleBox[GridBox[{
                {"a", " ", " "},
                {" ", "b", "c"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Invlief[$CellContext`a, -$CellContext`b, \
-$CellContext`c],
         Editable->False]}]}]},
     {
      RowBox[{
       RowBox[{"\<\"BRST0\"\>", "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Chi]", 
             StyleBox[GridBox[{
                {"a", " "},
                {" ", "A"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`chi[$CellContext`a, -$CellContext`A],
         Editable->False], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        InterpretationBox[
         StyleBox["g",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`g,
         Editable->False], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"c", 
              StyleBox[GridBox[{
                 {"b"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`cc[$CellContext`b],
          Editable->False], "\[CenterDot]", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[Chi]", 
              StyleBox[GridBox[{
                 {"c", " "},
                 {" ", "A"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`chi[$CellContext`c, -$CellContext`A],
          Editable->False]}], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {
             RowBox[{"f", "[", "lie", "]"}], 
             StyleBox[GridBox[{
                {"a", " ", " "},
                {" ", "b", "c"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Invlief[$CellContext`a, -$CellContext`b, \
-$CellContext`c],
         Editable->False]}]}]},
     {
      RowBox[{
       RowBox[{"\<\"BRST0\"\>", "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {
             OverscriptBox["\<\"\[Chi]\"\>", "_"], 
             StyleBox[GridBox[{
                {"a", "A"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`barchi[$CellContext`a, $CellContext`A],
         Editable->False], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        InterpretationBox[
         StyleBox["g",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`g,
         Editable->False], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"c", 
              StyleBox[GridBox[{
                 {"b"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`cc[$CellContext`b],
          Editable->False], "\[CenterDot]", 
         InterpretationBox[
          StyleBox[GridBox[{
             {
              OverscriptBox["\<\"\[Chi]\"\>", "_"], 
              StyleBox[GridBox[{
                 {"c", "A"},
                 {" ", " "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`barchi[$CellContext`c, $CellContext`A],
          Editable->False]}], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {
             RowBox[{"f", "[", "lie", "]"}], 
             StyleBox[GridBox[{
                {"a", " ", " "},
                {" ", "b", "c"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Invlief[$CellContext`a, -$CellContext`b, \
-$CellContext`c],
         Editable->False]}]}]},
     {
      RowBox[{
       RowBox[{"\<\"BRST0\"\>", "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"c", 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`cc[$CellContext`a],
         Editable->False], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
        InterpretationBox[
         StyleBox["g",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`g,
         Editable->False], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"c", 
              StyleBox[GridBox[{
                 {" "},
                 {"b"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`cc[-$CellContext`b],
          Editable->False], "\[CenterDot]", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"c", 
              StyleBox[GridBox[{
                 {" "},
                 {"c"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`cc[-$CellContext`c],
          Editable->False]}], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {
             RowBox[{"f", "[", "lie", "]"}], 
             StyleBox[GridBox[{
                {"a", "b", "c"},
                {" ", " ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Invlief[$CellContext`a, $CellContext`b, $CellContext`c],
         
         Editable->False]}]}]},
     {
      RowBox[{
       RowBox[{"\<\"BRST0\"\>", "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"D", 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`auxD[$CellContext`a],
         Editable->False], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        InterpretationBox[
         StyleBox["g",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`g,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"D", 
             StyleBox[GridBox[{
                {"c"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`auxD[$CellContext`c],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"c", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`cc[$CellContext`b],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {
             RowBox[{"f", "[", "lie", "]"}], 
             StyleBox[GridBox[{
                {"a", " ", " "},
                {" ", "b", "c"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Invlief[$CellContext`a, -$CellContext`b, \
-$CellContext`c],
         Editable->False]}]}]},
     {
      RowBox[{
       RowBox[{"\<\"BRST0\"\>", "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Theta]", 
             StyleBox[GridBox[{
                {" "},
                {"A"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`theta[-$CellContext`A],
         Editable->False], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"\<\"BRST0\"\>", "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {
             OverscriptBox["\<\"\[Theta]\"\>", "_"], 
             StyleBox[GridBox[{
                {"A"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`bartheta[$CellContext`A],
         Editable->False], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"\<\"BRST0\"\>", "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Alpha]", 
             StyleBox[GridBox[{
                {"\[Alpha]"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`alpha[$CellContext`\[Alpha]],
         Editable->False], "]"}], "\[Rule]", "0"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellLabel->
  "Out[126]//TableForm=",ExpressionUUID->"f9139e25-af66-4827-b38b-\
cbe673a8eaaa"]
}, Open  ]],

Cell[TextData[{
 "and we see that indeed only the gauge transformations survive with this \
choice. We can thus define a filtrated differential and check that the gauge \
transformation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "gauge"], TraditionalForm]],ExpressionUUID->
  "e16c5b51-c7fa-457b-8ab4-bae95f04bcbd"],
 " vanishes:"
}], "Text",ExpressionUUID->"1989bdec-513f-4bf5-a78f-cfffb1812153"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefOddDifferential", "[", "BRSTgauge", "]"}], "\n", 
 RowBox[{"Filtrate", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AA", "\[Rule]", "0"}], ",", 
     RowBox[{"FF", "\[Rule]", "0"}], ",", 
     RowBox[{"chi", "\[Rule]", "0"}], ",", 
     RowBox[{"barchi", "\[Rule]", "0"}], ",", 
     RowBox[{"cc", "\[Rule]", "0"}], ",", 
     RowBox[{"auxD", "\[Rule]", "0"}], ",", 
     RowBox[{"theta", "\[Rule]", "2"}], ",", 
     RowBox[{"bartheta", "\[Rule]", "1"}], ",", 
     RowBox[{"alpha", "\[Rule]", "2"}]}], "}"}], ",", 
   RowBox[{"BRST", "\[Rule]", "BRSTgauge"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"BRSTgauge", "[", 
   RowBox[{"epsilongg", "[", "__", "]"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BRSTgauge", "[", 
   RowBox[{
    RowBox[{"CD", "[", "i_", "]"}], "@", 
    RowBox[{"AA", "[", "j__", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"CD", "[", "i", "]"}], "@", 
   RowBox[{"BRSTgauge", "[", 
    RowBox[{"AA", "[", "j", "]"}], "]"}]}]}], "\n", 
 RowBox[{"mycanon", "[", 
  RowBox[{
   RowBox[{"BRSTgauge", "[", "gaugeanomaly", "]"}], "+", 
   RowBox[{
    RowBox[{"CD", "[", 
     RowBox[{"-", "\[Mu]"}], "]"}], "@", "gaugeanomalysurface"}]}], 
  "]"}]}], "Input",
 CellLabel->
  "In[150]:=",ExpressionUUID->"a17c5c71-563f-4ab9-b43d-049a8f26852e"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[154]=",ExpressionUUID->"661d3ede-2236-4a8b-9eb7-e5a0d0c44147"]
}, Open  ]],

Cell["\<\
On the other hand, supersymmetry transformations close into a gauge \
transformation and a translation, such that we can not use filtrations to \
check the corresponding consistency condition. Instead, we obtain an \
equivariant differential, for which we define the corresponding \
transformations directly:\
\>", "Text",ExpressionUUID->"f32bed25-a1eb-4b51-b013-fab92ad12d70"],

Cell[BoxData[{
 RowBox[{"DefOddDifferential", "[", "BRSTsusy", "]"}], "\n", 
 RowBox[{
  RowBox[{"BRSTsusy", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{"BRST", "[", "expr", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cc", "[", "_", "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"alpha", "[", "_", "]"}], "\[RuleDelayed]", "0"}]}], 
    "}"}]}]}]}], "Input",
 CellLabel->
  "In[155]:=",ExpressionUUID->"e51875e3-5b2b-411b-a01b-30235fe1b7db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"erg", "=", 
   RowBox[{"mycanon", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"Expand", "@", 
      RowBox[{"IrreducibleSpinDecompose", "[", 
       RowBox[{
        RowBox[{"mycanon", "@", 
         RowBox[{"JoinGammaMatrices", "@", 
          RowBox[{"mycanon", "[", 
           RowBox[{
            RowBox[{"BRSTsusy", "[", "susyanomaly", "]"}], "+", 
            RowBox[{
             RowBox[{"CD", "[", 
              RowBox[{"-", "\[Mu]"}], "]"}], "@", "susyanomalysurface"}]}], 
           "]"}]}]}], ",", "theta"}], "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[157]:=",ExpressionUUID->"9b5bc579-60e4-4757-923a-623ce2d6d558"],

Cell[BoxData[
 RowBox[{
  RowBox[{"erg2", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"FToGradA", "@", 
     RowBox[{"JoinGammaMatrices", "@", 
      RowBox[{"GammaMatricesToDual", "@", 
       RowBox[{"IrreducibleSpinDecompose", "[", 
        RowBox[{"erg", ",", "chi"}], "]"}]}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[135]:=",ExpressionUUID->"d296627e-1794-4ca2-9a99-956e74d08285"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"erg3", "=", 
  RowBox[{"mycanon", "@", 
   RowBox[{"GradAToF", "@", 
    RowBox[{"JoinGammaMatrices", "[", "erg2", "]"}]}]}]}]], "Input",
 CellLabel->
  "In[136]:=",ExpressionUUID->"f4a4a23c-768a-4f44-b779-ca651bf2199b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {"\[Alpha]", "a"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA[$CellContext`\[Alpha], $CellContext`a],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"\[Alpha]", "\[Mu]", "\[Nu]", "\[Rho]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[-$CellContext`\[Alpha], -$CellContext`\[Mu], \
-$CellContext`\[Nu], -$CellContext`\[Rho]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {" ", "\[Mu]", "b"},
           {"\[Beta]", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[-$CellContext`\[Beta], $CellContext`\[Mu], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {"\[Nu]", "\[Rho]", "c"},
           {" ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[$CellContext`\[Nu], $CellContext`\[Rho], $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"d", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " "},
           {"a", "b", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlied[-$CellContext`a, -$CellContext`b, -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{
         SuperscriptBox["Irr\[DoubleStruckCapitalS]M", 
          RowBox[{"(", "2", ",", 
           StyleBox["4",
            FontWeight->Bold], ")"}]], "[", "\[Theta]", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`IrrSpinM[$CellContext`theta, 2, "4", {$CellContext`TangentM}, 
     xAct`xPerm`StrongGenSet[{}, 
      xAct`xPerm`GenSet[]]][$CellContext`\[Beta]],
    Editable->False]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox["g",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`g,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Alpha]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Alpha], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Beta]", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Beta], $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {"\[Mu]", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA[$CellContext`\[Mu], $CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"\[Alpha]", "\[Beta]", "\[Mu]", "\[Rho]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Mu], -$CellContext`\[Rho]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"F", 
        StyleBox[GridBox[{
           {" ", "\[Rho]", "d"},
           {"\[Nu]", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FF[-$CellContext`\[Nu], $CellContext`\[Rho], $CellContext`d],
    
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"tr", "[", "lie", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"a", "b", "c", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Invlie4[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
-$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{
         SuperscriptBox["Irr\[DoubleStruckCapitalS]M", 
          RowBox[{"(", "2", ",", 
           StyleBox["4",
            FontWeight->Bold], ")"}]], "[", "\[Theta]", "]"}], 
        StyleBox[GridBox[{
           {"\[Nu]"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`IrrSpinM[$CellContext`theta, 2, "4", {$CellContext`TangentM}, 
     xAct`xPerm`StrongGenSet[{}, 
      xAct`xPerm`GenSet[]]][$CellContext`\[Nu]],
    Editable->False]}]}]], "Output",
 CellLabel->
  "Out[136]=",ExpressionUUID->"32329d90-8698-458f-aefd-c667bb4f082a"]
}, Open  ]],

Cell[TextData[{
 "The result is not yet equal to the gauge anomaly ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "gauge"], TraditionalForm]],ExpressionUUID->
  "84fc9f50-5433-435a-94ae-51eb5c85b9d5"],
 " with the ghost ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["c", "a"], TraditionalForm]],ExpressionUUID->
  "a6e3079f-27a6-43f2-a2b6-41a79e3ec336"],
 " replaced by",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     RowBox[{"-", " ", 
      OverscriptBox["\[Theta]", "_"]}], " ", 
     SuperscriptBox["\[Gamma]", "\[Mu]"], " ", "\[Theta]", " ", 
     SuperscriptBox[
      SubscriptBox["A", "\[Mu]"], "a"]}]}], TraditionalForm]],ExpressionUUID->
  "4adc5dc6-8ac0-484b-9964-4d2dd3f51a21"],
 ", which is due to dimension-dependent identities that arise from \
antisymmetrising an arbitrary expression over five or more indices (which \
identically vanishes in four dimensions). A convenient way to use these \
identities is the projection of the corresponding expression onto the Young \
tableau describing the symmetry, where the dimension-dependent identities \
correspond to the fact that the projectors for Young tableaux with five or \
more rows vanish, and which for the \[Epsilon] tensor is implemented using \
EpsilonYoungProject:"
}], "Text",ExpressionUUID->"62878c92-6485-4b7b-b65d-bb26e1d9e7a0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sn", "=", 
   RowBox[{"erg3", "-", 
    RowBox[{"mycanon", "[", 
     RowBox[{
      RowBox[{"mycanon", "@", 
       RowBox[{"GradAToF", "@", "gaugeanomaly"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cc", "[", "a_", "]"}], "\[RuleDelayed]", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"mu", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"IrreducibleSpinTensor", "[", 
              RowBox[{"theta", ",", "2", ",", "\"\<4\>\""}], "]"}], "[", "mu",
              "]"}]}], 
           RowBox[{"AA", "[", 
            RowBox[{
             RowBox[{"-", "mu"}], ",", "a"}], "]"}]}]}], "]"}]}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"CollectTensors", "[", 
  RowBox[{"sn", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"epsilongg", "[", "i__", "]"}], 
      RowBox[{
       RowBox[{"IrreducibleSpinTensor", "[", 
        RowBox[{"theta", ",", "2", ",", "\"\<4\>\""}], "]"}], "[", "j_", 
       "]"}]}], "\[RuleDelayed]", 
     RowBox[{"EpsilonYoungProject", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"epsilongg", "[", "i", "]"}], 
        RowBox[{
         RowBox[{"IrreducibleSpinTensor", "[", 
          RowBox[{"theta", ",", "2", ",", "\"\<4\>\""}], "]"}], "[", "j", 
         "]"}]}], ",", "gg"}], "]"}]}], "}"}]}], "]"}]}], "Input",
 CellLabel->
  "In[138]:=",ExpressionUUID->"6f9f5135-3209-4172-a669-eb427047c7a7"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[139]=",ExpressionUUID->"f14814e1-3b83-4ad4-93db-d5d20cb035d7"]
}, Open  ]],

Cell["\<\
Lastly, I want to show how one can also derive the gauge anomaly directly in \
FieldsX, at least in the A\[Dash]c sector where no canonicalisation of \
spinors is needed. The reason is that the algorithm implemented in FieldsX is \
a brute-force one, which simply applies the BRST differential and checks \
whether the result vanishes. Therefore, the result will only be complete (and \
thus correct) if a fully canonical form can be found for each term, which is \
quite involved for spinors. We thus have to make an ansatz for all possible \
terms that can possibly appear, which is restricted by ghost number and \
engineering dimension. Furthermore, we do not need to include traces of \
invariant tensors of the Lie algebra, since they can be expressed using \
invariant tensors of lower rank, and need to include at most one totally \
antisymmetric \[Epsilon] tensor because the product of two can be reduced to \
products of metrics. We also need ans\[ADoubleDot]tze for surface terms and \
BRST-exact terms (and the corresponding surface terms), and define ghost \
number and dimension of the invariant
tensors and \[Epsilon] to ensure this is correctly taken into account:\
\>", "Text",ExpressionUUID->"7f70c606-147e-4fe7-b20f-478881b4ae9f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"invtensors", "=", 
   RowBox[{"{", 
    RowBox[{"lief", ",", "lied", ",", "Invlie4", ",", "Invlie5"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SetGrading", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Dimension", "\[Rule]", "0"}], ",", 
         RowBox[{"GhostNumber", "\[Rule]", "0"}]}], "}"}]}], "]"}], "&"}], 
    ",", "invtensors"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetGrading", "[", 
   RowBox[{"epsilongg", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dimension", "\[Rule]", "0"}], ",", 
      RowBox[{"GhostNumber", "\[Rule]", "0"}]}], "}"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"SetGrading", "[", 
   RowBox[{"CD", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dimension", "\[Rule]", "1"}], ",", 
      RowBox[{"GhostNumber", "\[Rule]", "0"}]}], "}"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"tracelessreps", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"t_", "?", "xTensorQ"}], "[", 
      RowBox[{"i___", ",", "a_", ",", "j___", ",", 
       RowBox[{"-", "a_"}], ",", "k___"}], "]"}], "\[RuleDelayed]", "0"}], 
    "}"}]}], ";"}]}], "Input",
 CellLabel->
  "In[140]:=",ExpressionUUID->"e802a89f-75c7-4442-bbf1-3f12a1188e74"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ansatz", "=", 
   RowBox[{"GenerateMonomials", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"AA", ",", "cc"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"invtensors", ",", 
       RowBox[{"{", "epsilongg", "}"}]}], "}"}], ",", 
     RowBox[{"Constraint", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Dimension", "[", "#", "]"}], "\[Equal]", "5"}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"GhostNumber", "[", "#", "]"}], "\[Equal]", "1"}], 
           ")"}]}], ")"}], "&"}], ")"}]}], ",", 
     RowBox[{"Replacements", "\[Rule]", "tracelessreps"}], ",", 
     RowBox[{"MaxNumberOfFields", "\[Rule]", "5"}], ",", 
     RowBox[{"MaxNumberOfInvTensors", "\[Rule]", "1"}], ",", 
     RowBox[{"MaxNumberOfDerivatives", "\[Rule]", "3"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"dansatz", "=", 
   RowBox[{"GenerateMonomials", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"AA", ",", "cc"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"invtensors", ",", 
       RowBox[{"{", "epsilongg", "}"}]}], "}"}], ",", 
     RowBox[{"Constraint", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Dimension", "[", "#", "]"}], "\[Equal]", "5"}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"GhostNumber", "[", "#", "]"}], "\[Equal]", "2"}], 
           ")"}]}], ")"}], "&"}], ")"}]}], ",", 
     RowBox[{"Replacements", "\[Rule]", "tracelessreps"}], ",", 
     RowBox[{"MaxNumberOfFields", "\[Rule]", "5"}], ",", 
     RowBox[{"MaxNumberOfInvTensors", "\[Rule]", "1"}], ",", 
     RowBox[{"MaxNumberOfDerivatives", "\[Rule]", "3"}], ",", 
     RowBox[{"FreeIndices", "\[Rule]", 
      RowBox[{"{", "\[Mu]", "}"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"csansatz", "=", 
   RowBox[{"GenerateMonomials", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"AA", ",", "cc"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"invtensors", ",", 
       RowBox[{"{", "epsilongg", "}"}]}], "}"}], ",", 
     RowBox[{"Constraint", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Dimension", "[", "#", "]"}], "\[Equal]", "4"}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"GhostNumber", "[", "#", "]"}], "\[Equal]", "0"}], 
           ")"}]}], ")"}], "&"}], ")"}]}], ",", 
     RowBox[{"Replacements", "\[Rule]", "tracelessreps"}], ",", 
     RowBox[{"MaxNumberOfFields", "\[Rule]", "4"}], ",", 
     RowBox[{"MaxNumberOfInvTensors", "\[Rule]", "1"}], ",", 
     RowBox[{"MaxNumberOfDerivatives", "\[Rule]", "2"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cdansatz", "=", 
   RowBox[{"GenerateMonomials", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"AA", ",", "cc"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"invtensors", ",", 
       RowBox[{"{", "epsilongg", "}"}]}], "}"}], ",", 
     RowBox[{"Constraint", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Dimension", "[", "#", "]"}], "\[Equal]", "4"}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"GhostNumber", "[", "#", "]"}], "\[Equal]", "1"}], 
           ")"}]}], ")"}], "&"}], ")"}]}], ",", 
     RowBox[{"Replacements", "\[Rule]", "tracelessreps"}], ",", 
     RowBox[{"MaxNumberOfFields", "\[Rule]", "4"}], ",", 
     RowBox[{"MaxNumberOfInvTensors", "\[Rule]", "1"}], ",", 
     RowBox[{"MaxNumberOfDerivatives", "\[Rule]", "2"}], ",", 
     RowBox[{"FreeIndices", "\[Rule]", 
      RowBox[{"{", "\[Mu]", "}"}]}]}], "]"}]}], ";"}]}], "Input",
 CellLabel->
  "In[145]:=",ExpressionUUID->"9aa3c705-69db-44c3-a88a-808c78c9024a"],

Cell["\<\
Since both A and c have engineering dimension 1, at most five (respectively \
four) fields are needed, and at most three (respectively two) derivatives, \
since any term with more derivatives would be a total derivative and not \
contribute anyway to the cohomology. For a more effective generation of \
monomials, the function GenerateMonomialsByGrading could be used as well. The \
computation of the relative cohomology then results in\
\>", "Text",ExpressionUUID->"4171f803-acd9-46f2-85f8-779f83152222"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"erg", "=", 
  RowBox[{"RelativeCohomologyFromAnsatz", "[", 
   RowBox[{"BRSTgauge", ",", "ansatz", ",", 
    RowBox[{"CD", "[", 
     RowBox[{"-", "\[Mu]"}], "]"}], ",", "dansatz", ",", "BRSTgauge", ",", 
    "csansatz", ",", 
    RowBox[{"CD", "[", 
     RowBox[{"-", "\[Mu]"}], "]"}], ",", "cdansatz", ",", 
    RowBox[{"CanonicalizeMethod", "\[Rule]", "mycanon"}]}], "]"}]}]], "Input",\

 CellLabel->
  "In[149]:=",ExpressionUUID->"de2ad175-1a09-414a-9610-9f6d6ce956f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"c", 
           StyleBox[GridBox[{
              {"a"},
              {" "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`cc[$CellContext`a],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Epsilon]g", 
           StyleBox[GridBox[{
              {" ", " ", " ", " "},
              {"\[Alpha]", "\[Beta]", "\[Gamma]", "\[Delta]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`epsilongg[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"d", "[", "lie", "]"}], 
           StyleBox[GridBox[{
              {" ", " ", " "},
              {"a", "b", "c"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Invlied[-$CellContext`a, -$CellContext`b, -$CellContext`c],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SuperscriptBox["\[Del]", "\[Beta]"], GridBox[{
           {"A", 
            StyleBox[GridBox[{
               {"\[Alpha]", "b"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`CD[$CellContext`\[Beta]][
        $CellContext`AA[$CellContext`\[Alpha], $CellContext`b]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SuperscriptBox["\[Del]", "\[Delta]"], GridBox[{
           {"A", 
            StyleBox[GridBox[{
               {"\[Gamma]", "c"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`CD[$CellContext`\[Delta]][
        $CellContext`AA[$CellContext`\[Gamma], $CellContext`c]],
       Editable->False]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      InterpretationBox[
       StyleBox["g",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"A", 
           StyleBox[GridBox[{
              {"\[Alpha]", "a"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA[$CellContext`\[Alpha], $CellContext`a],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"A", 
           StyleBox[GridBox[{
              {"\[Beta]", "b"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA[$CellContext`\[Beta], $CellContext`b],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"c", 
           StyleBox[GridBox[{
              {"c"},
              {" "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`cc[$CellContext`c],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Epsilon]g", 
           StyleBox[GridBox[{
              {" ", " ", " ", " "},
              {"\[Alpha]", "\[Beta]", "\[Gamma]", "\[Delta]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`epsilongg[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"tr", "[", "lie", "]"}], 
           StyleBox[GridBox[{
              {" ", " ", " ", " "},
              {"a", "b", "c", "d"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Invlie4[-$CellContext`a, -$CellContext`b, \
-$CellContext`c, -$CellContext`d],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SuperscriptBox["\[Del]", "\[Delta]"], GridBox[{
           {"A", 
            StyleBox[GridBox[{
               {"\[Gamma]", "d"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`CD[$CellContext`\[Delta]][
        $CellContext`AA[$CellContext`\[Gamma], $CellContext`d]],
       Editable->False]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      InterpretationBox[
       StyleBox["g",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"A", 
           StyleBox[GridBox[{
              {"\[Alpha]", "a"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA[$CellContext`\[Alpha], $CellContext`a],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"A", 
           StyleBox[GridBox[{
              {"\[Beta]", "b"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA[$CellContext`\[Beta], $CellContext`b],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"c", 
           StyleBox[GridBox[{
              {"c"},
              {" "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`cc[$CellContext`c],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Epsilon]g", 
           StyleBox[GridBox[{
              {" ", " ", " ", " "},
              {"\[Alpha]", "\[Beta]", "\[Gamma]", "\[Delta]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`epsilongg[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"tr", "[", "lie", "]"}], 
           StyleBox[GridBox[{
              {" ", " ", " ", " "},
              {"a", "b", "d", "c"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Invlie4[-$CellContext`a, -$CellContext`b, \
-$CellContext`d, -$CellContext`c],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SuperscriptBox["\[Del]", "\[Delta]"], GridBox[{
           {"A", 
            StyleBox[GridBox[{
               {"\[Gamma]", "d"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`CD[$CellContext`\[Delta]][
        $CellContext`AA[$CellContext`\[Gamma], $CellContext`d]],
       Editable->False]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      InterpretationBox[
       StyleBox["g",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"A", 
           StyleBox[GridBox[{
              {"\[Alpha]", "a"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA[$CellContext`\[Alpha], $CellContext`a],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"A", 
           StyleBox[GridBox[{
              {"\[Beta]", "b"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA[$CellContext`\[Beta], $CellContext`b],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"c", 
           StyleBox[GridBox[{
              {"c"},
              {" "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`cc[$CellContext`c],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Epsilon]g", 
           StyleBox[GridBox[{
              {" ", " ", " ", " "},
              {"\[Alpha]", "\[Beta]", "\[Gamma]", "\[Delta]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`epsilongg[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"tr", "[", "lie", "]"}], 
           StyleBox[GridBox[{
              {" ", " ", " ", " "},
              {"a", "c", "b", "d"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Invlie4[-$CellContext`a, -$CellContext`c, \
-$CellContext`b, -$CellContext`d],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SuperscriptBox["\[Del]", "\[Delta]"], GridBox[{
           {"A", 
            StyleBox[GridBox[{
               {"\[Gamma]", "d"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`CD[$CellContext`\[Delta]][
        $CellContext`AA[$CellContext`\[Gamma], $CellContext`d]],
       Editable->False]}]}], ",", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["g",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`g,
        Editable->False], "2"], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"A", 
           StyleBox[GridBox[{
              {"\[Alpha]", "a"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA[$CellContext`\[Alpha], $CellContext`a],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"A", 
           StyleBox[GridBox[{
              {"\[Beta]", "b"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA[$CellContext`\[Beta], $CellContext`b],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"A", 
           StyleBox[GridBox[{
              {"\[Gamma]", "c"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA[$CellContext`\[Gamma], $CellContext`c],
       Editable->False], " ", 
      RowBox[{
       InterpretationBox[
        StyleBox[GridBox[{
           {"c", 
            StyleBox[GridBox[{
               {" "},
               {"d"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cc[-$CellContext`d],
        Editable->False], "\[CenterDot]", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"c", 
            StyleBox[GridBox[{
               {" "},
               {"e"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cc[-$CellContext`e],
        Editable->False]}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Epsilon]g", 
           StyleBox[GridBox[{
              {"\[Mu]", " ", " ", " "},
              {" ", "\[Alpha]", "\[Beta]", "\[Gamma]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`epsilongg[$CellContext`\[Mu], -$CellContext`\[Alpha], \
-$CellContext`\[Beta], -$CellContext`\[Gamma]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"tr", "[", "lie", "]"}], 
           StyleBox[GridBox[{
              {" ", " ", " ", "d", "e"},
              {"a", "b", "c", " ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Invlie5[-$CellContext`a, -$CellContext`b, \
-$CellContext`c, $CellContext`d, $CellContext`e],
       Editable->False]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      InterpretationBox[
       StyleBox["g",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"A", 
           StyleBox[GridBox[{
              {"\[Alpha]", "a"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA[$CellContext`\[Alpha], $CellContext`a],
       Editable->False], " ", 
      RowBox[{
       InterpretationBox[
        StyleBox[GridBox[{
           {"c", 
            StyleBox[GridBox[{
               {" "},
               {"c"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cc[-$CellContext`c],
        Editable->False], "\[CenterDot]", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"c", 
            StyleBox[GridBox[{
               {" "},
               {"d"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cc[-$CellContext`d],
        Editable->False]}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Epsilon]g", 
           StyleBox[GridBox[{
              {"\[Mu]", " ", " ", " "},
              {" ", "\[Alpha]", "\[Beta]", "\[Gamma]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`epsilongg[$CellContext`\[Mu], -$CellContext`\[Alpha], \
-$CellContext`\[Beta], -$CellContext`\[Gamma]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"tr", "[", "lie", "]"}], 
           StyleBox[GridBox[{
              {" ", " ", "c", "d"},
              {"a", "b", " ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Invlie4[-$CellContext`a, -$CellContext`b, $CellContext`c, \
$CellContext`d],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SuperscriptBox["\[Del]", "\[Gamma]"], GridBox[{
           {"A", 
            StyleBox[GridBox[{
               {"\[Beta]", "b"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`CD[$CellContext`\[Gamma]][
        $CellContext`AA[$CellContext`\[Beta], $CellContext`b]],
       Editable->False]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      InterpretationBox[
       StyleBox["g",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"A", 
           StyleBox[GridBox[{
              {"\[Alpha]", "a"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA[$CellContext`\[Alpha], $CellContext`a],
       Editable->False], " ", 
      RowBox[{
       InterpretationBox[
        StyleBox[GridBox[{
           {"c", 
            StyleBox[GridBox[{
               {" "},
               {"c"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cc[-$CellContext`c],
        Editable->False], "\[CenterDot]", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"c", 
            StyleBox[GridBox[{
               {" "},
               {"d"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cc[-$CellContext`d],
        Editable->False]}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Epsilon]g", 
           StyleBox[GridBox[{
              {"\[Mu]", " ", " ", " "},
              {" ", "\[Alpha]", "\[Beta]", "\[Gamma]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`epsilongg[$CellContext`\[Mu], -$CellContext`\[Alpha], \
-$CellContext`\[Beta], -$CellContext`\[Gamma]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"tr", "[", "lie", "]"}], 
           StyleBox[GridBox[{
              {" ", "c", " ", "d"},
              {"a", " ", "b", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Invlie4[-$CellContext`a, $CellContext`c, -$CellContext`b, \
$CellContext`d],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SuperscriptBox["\[Del]", "\[Gamma]"], GridBox[{
           {"A", 
            StyleBox[GridBox[{
               {"\[Beta]", "b"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`CD[$CellContext`\[Gamma]][
        $CellContext`AA[$CellContext`\[Beta], $CellContext`b]],
       Editable->False]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      InterpretationBox[
       StyleBox["g",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"A", 
           StyleBox[GridBox[{
              {"\[Alpha]", "a"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA[$CellContext`\[Alpha], $CellContext`a],
       Editable->False], " ", 
      RowBox[{
       InterpretationBox[
        StyleBox[GridBox[{
           {"c", 
            StyleBox[GridBox[{
               {" "},
               {"c"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cc[-$CellContext`c],
        Editable->False], "\[CenterDot]", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"c", 
            StyleBox[GridBox[{
               {" "},
               {"d"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cc[-$CellContext`d],
        Editable->False]}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Epsilon]g", 
           StyleBox[GridBox[{
              {"\[Mu]", " ", " ", " "},
              {" ", "\[Alpha]", "\[Beta]", "\[Gamma]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`epsilongg[$CellContext`\[Mu], -$CellContext`\[Alpha], \
-$CellContext`\[Beta], -$CellContext`\[Gamma]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"tr", "[", "lie", "]"}], 
           StyleBox[GridBox[{
              {" ", "c", "d", " "},
              {"a", " ", " ", "b"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Invlie4[-$CellContext`a, $CellContext`c, $CellContext`d, \
-$CellContext`b],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SuperscriptBox["\[Del]", "\[Gamma]"], GridBox[{
           {"A", 
            StyleBox[GridBox[{
               {"\[Beta]", "b"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`CD[$CellContext`\[Gamma]][
        $CellContext`AA[$CellContext`\[Beta], $CellContext`b]],
       Editable->False]}]}]}], "}"}], "}"}]], "Output",
 CellLabel->
  "Out[149]=",ExpressionUUID->"c165a500-5fe3-4255-83a3-6d06f751e802"]
}, Open  ]],

Cell[TextData[{
 "which agrees with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "gauge"], TraditionalForm]],ExpressionUUID->
  "7001b97f-10b4-44e7-83d0-2a7890fe87d7"],
 ". Denoting the first term by A and the second term in the result by ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["S", "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5a546038-1ad7-48e1-ab7a-95a9f5ea3e4d"],
 ", ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["S", "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "58e5b869-81ca-4588-b4b5-118efe6c7b43"],
 " is the needed surface term such that s A + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Del]", "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ad324943-5af5-4cfd-b78b-bbb45d91ed61"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["S", "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "620b3a56-a1a3-4699-a948-696baf594f73"],
 " = 0:"
}], "Text",ExpressionUUID->"b4dfc6cd-71fc-4c89-858c-1c103da4781f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"mycanon", "[", 
  RowBox[{
   RowBox[{"erg", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", "gaugeanomaly"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"mycanon", "[", 
  RowBox[{
   RowBox[{"BRSTgauge", "[", 
    RowBox[{"erg", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"CD", "[", 
     RowBox[{"-", "\[Mu]"}], "]"}], "@", 
    RowBox[{"erg", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "]"}]}], "Input",
 CellLabel->
  "In[150]:=",ExpressionUUID->"32db0344-9f8a-49d4-8998-7003dbb4540b"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[150]=",ExpressionUUID->"46dc4732-9ba5-4da8-ab24-2d0e2f0b9c93"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[151]=",ExpressionUUID->"74b5bfa9-e87c-4f70-a68d-b57b0a5ba5cc"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1171},
WindowMargins->{{1920, Automatic}, {Automatic, 29}},
PrintingCopies->1,
PrintingStartingPageNumber->1,
PrintingPageRange->{Automatic, Automatic},
PageHeaders->{{
   Cell[
    TextData[{
      StyleBox[
       CounterBox["Page"], "PageNumber"], "   ", "|", " ", 
      StyleBox[
       ValueBox["FileName"], "Header"]}], "Header", 
    CellMargins -> {{0, Inherited}, {Inherited, Inherited}}], None, None}, {
  None, None, 
   Cell[
    TextData[{
      StyleBox[
       ValueBox["FileName"], "Header"], " ", "|", "   ", 
      StyleBox[
       CounterBox["Page"], "PageNumber"]}], "Header", 
    CellMargins -> {{Inherited, 0}, {Inherited, Inherited}}]}},
PageFooters->{{None, None, None}, {None, None, None}},
PageHeaderLines->{False, False},
PageFooterLines->{False, False},
PrintingOptions->{"FacingPages"->True,
"FirstPageFace"->Right,
"FirstPageFooter"->True,
"FirstPageHeader"->False,
"PaperOrientation"->"Portrait",
"PaperSize"->{Automatic, Automatic},
"PostScriptOutputFile"->"/home/markus/Berechnungen/__inwork/cohomologytools/\
print.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->56.9990557356},
Magnification->1.25,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 461, 7, 140, "Subsection",ExpressionUUID->"3d3c96e5-ecb6-4c15-80be-704fa800bf47"],
Cell[CellGroupData[{
Cell[1044, 31, 105, 0, 91, "Title",ExpressionUUID->"67a103c7-0a6b-4689-8f54-8805bfa2345f"],
Cell[1152, 33, 1062, 26, 75, "Text",ExpressionUUID->"df80b4c4-6b2f-45d4-af42-01c0e460092b"],
Cell[CellGroupData[{
Cell[2239, 63, 135, 2, 39, "Input",ExpressionUUID->"6541f53b-6b27-48f5-ab8d-778e869c7f86"],
Cell[CellGroupData[{
Cell[2399, 69, 200, 4, 31, "Print",ExpressionUUID->"817a010c-85b5-4f7b-a48f-8022bc0aa43c"],
Cell[2602, 75, 472, 12, 31, "Print",ExpressionUUID->"1330f3b1-3f12-4546-8cf0-6f9a2d98a283"],
Cell[3077, 89, 221, 4, 31, "Print",ExpressionUUID->"9dcbb193-dc17-47e0-b891-f90c495a0227"],
Cell[3301, 95, 180, 3, 31, "Print",ExpressionUUID->"430cd8e8-a791-4c2d-9677-2c76a6b0923e"],
Cell[3484, 100, 161, 3, 31, "Print",ExpressionUUID->"1d0a81c0-4596-48cb-b61c-38c761b76867"],
Cell[3648, 105, 200, 4, 31, "Print",ExpressionUUID->"b3a69e87-3dfe-438e-9dd1-e4d7e22cfe4d"],
Cell[3851, 111, 476, 12, 31, "Print",ExpressionUUID->"a604802e-6073-4d60-aa55-eaa2c971af71"],
Cell[4330, 125, 221, 4, 31, "Print",ExpressionUUID->"8e2a020c-c4eb-4b35-9d6d-705201bebcf9"],
Cell[4554, 131, 200, 4, 31, "Print",ExpressionUUID->"af4b3125-1512-4947-b13d-1dc5749c9b14"],
Cell[4757, 137, 472, 12, 31, "Print",ExpressionUUID->"6fa26b9a-e9b8-40bb-a376-31d922da8b21"],
Cell[5232, 151, 269, 5, 31, "Print",ExpressionUUID->"90d013d2-1a90-435a-a788-6b65312547f7"],
Cell[5504, 158, 442, 11, 31, "Print",ExpressionUUID->"837e963e-a1f0-46da-b1fc-efde1855fba0"],
Cell[5949, 171, 526, 12, 31, "Print",ExpressionUUID->"26978ee3-4921-4a08-8dc4-5797a6d8595e"],
Cell[6478, 185, 627, 12, 31, "Print",ExpressionUUID->"a009fc1d-ef14-476a-8db3-cc013096abeb"],
Cell[7108, 199, 585, 12, 31, "Print",ExpressionUUID->"036b44a8-72bf-4ba1-9e9c-753e52ef8ca3"],
Cell[7696, 213, 603, 12, 31, "Print",ExpressionUUID->"7928667b-d4a9-4e73-87b0-0c7a206f585a"],
Cell[8302, 227, 200, 4, 31, "Print",ExpressionUUID->"4e181a40-b9a3-4aa6-94f8-05522afc4079"],
Cell[8505, 233, 467, 11, 31, "Print",ExpressionUUID->"e241147b-8296-42b8-b91b-114b72915612"],
Cell[8975, 246, 247, 4, 31, "Print",ExpressionUUID->"a4ae735a-7a56-46e0-a6b1-94603a9f1616"],
Cell[9225, 252, 568, 13, 31, "Print",ExpressionUUID->"10884072-61e8-4810-a097-a90c85daf8c4"],
Cell[9796, 267, 560, 12, 31, "Print",ExpressionUUID->"319940ef-f6a8-4043-b2f6-5389ba182712"],
Cell[10359, 281, 607, 12, 31, "Print",ExpressionUUID->"c2d80c6a-ab3f-41c3-ac62-a02273df7a46"],
Cell[10969, 295, 520, 12, 31, "Print",ExpressionUUID->"b47f881a-6b10-4426-80ba-a406ce3945e9"],
Cell[11492, 309, 200, 4, 31, "Print",ExpressionUUID->"4d67b25b-db74-4241-8259-94ca8929913e"],
Cell[11695, 315, 472, 12, 31, "Print",ExpressionUUID->"a8b24b54-50d9-469b-a63f-62f690aeedaa"],
Cell[12170, 329, 239, 4, 31, "Print",ExpressionUUID->"db11fbdc-c55b-4f63-a33b-fc8d01625dfc"],
Cell[12412, 335, 200, 4, 31, "Print",ExpressionUUID->"36b7134c-63fc-49ca-bca9-3224e3b4e228"],
Cell[12615, 341, 492, 12, 31, "Print",ExpressionUUID->"733932d5-1ad0-44ff-8fa5-8437dbd955cc"],
Cell[13110, 355, 227, 4, 31, "Print",ExpressionUUID->"3fb0e358-d7ef-486f-9b5d-ef7b79a5ef76"],
Cell[13340, 361, 200, 4, 31, "Print",ExpressionUUID->"9ad8218d-f56d-47f9-bf74-55e4e915c2db"],
Cell[13543, 367, 471, 11, 31, "Print",ExpressionUUID->"9b4b339f-2f57-4510-8b69-6858b24aa4ab"],
Cell[14017, 380, 211, 4, 31, "Print",ExpressionUUID->"5d26dce7-326a-4ff1-ac59-28afbf19a8e5"],
Cell[14231, 386, 530, 13, 31, "Print",ExpressionUUID->"e25b4af5-2c6c-43bb-9d32-75bc414cf89a"],
Cell[14764, 401, 607, 12, 31, "Print",ExpressionUUID->"946bf24e-99b8-44ba-8ad1-5bf1394c7b1e"],
Cell[15374, 415, 200, 4, 31, "Print",ExpressionUUID->"55ec6fa2-5100-4486-9a6d-7c3829cbf142"],
Cell[15577, 421, 471, 11, 31, "Print",ExpressionUUID->"53f55b48-1e38-4432-aa3b-d64f350ba8d0"],
Cell[16051, 434, 270, 5, 31, "Print",ExpressionUUID->"54b373b6-ed2f-432c-bd28-729853d60f42"],
Cell[16324, 441, 200, 4, 31, "Print",ExpressionUUID->"8f19da57-8d56-4b1b-9523-4575e0517365"],
Cell[16527, 447, 471, 11, 31, "Print",ExpressionUUID->"855be459-2f8e-4703-8cc0-6bae5ae3e335"],
Cell[17001, 460, 237, 4, 31, "Print",ExpressionUUID->"87786000-670b-4692-a565-63b536b94e06"],
Cell[17241, 466, 247, 4, 31, "Print",ExpressionUUID->"41811519-af87-4908-beec-587a8437edbe"],
Cell[17491, 472, 200, 4, 31, "Print",ExpressionUUID->"3cff0309-b786-46ce-bcdd-9713de2f99bc"],
Cell[17694, 478, 355, 6, 59, "Print",ExpressionUUID->"3094bfc6-6c2c-499d-8a78-b277ab845dc9"],
Cell[18052, 486, 200, 4, 31, "Print",ExpressionUUID->"b0b4f24b-5544-48a6-9403-7a40c1264136"],
Cell[18255, 492, 520, 12, 31, "Print",ExpressionUUID->"d02c8362-6779-481d-93a9-4fa540515462"]
}, Open  ]]
}, Open  ]],
Cell[18802, 508, 185, 4, 39, "Input",ExpressionUUID->"219c1f98-b3cf-420b-9bd7-69cd83f2fe72"],
Cell[18990, 514, 1105, 25, 77, "Text",ExpressionUUID->"bbf3dd45-16f4-410e-a0d8-fa3a718c0beb"],
Cell[CellGroupData[{
Cell[20120, 543, 840, 22, 69, "Input",ExpressionUUID->"9de35a71-80bf-4fd6-9a24-6a0e80291f41"],
Cell[CellGroupData[{
Cell[20985, 569, 532, 12, 31, "Print",ExpressionUUID->"f1815675-8568-40dd-9c1a-646400b38e9f"],
Cell[21520, 583, 542, 12, 31, "Print",ExpressionUUID->"60b595c1-ebf0-4a40-b452-470221fb9e02"],
Cell[22065, 597, 710, 17, 31, "Print",ExpressionUUID->"6df473df-f647-4b1d-87a4-4d2a405894ad"],
Cell[22778, 616, 854, 20, 31, "Print",ExpressionUUID->"a15bdbeb-3244-45be-a77d-3a09f8f4d198"],
Cell[23635, 638, 825, 18, 31, "Print",ExpressionUUID->"d7803559-1c68-4d9e-b853-05b913582ed6"],
Cell[24463, 658, 847, 19, 31, "Print",ExpressionUUID->"3962c1e3-61b6-403e-bd40-ae81b129f794"],
Cell[25313, 679, 628, 15, 31, "Print",ExpressionUUID->"c5d5c54f-68ad-4554-b36f-a7812ef47e69"],
Cell[25944, 696, 778, 18, 31, "Print",ExpressionUUID->"e7c0e9b5-8e7f-4482-a054-4ac48a83db85"],
Cell[26725, 716, 798, 19, 31, "Print",ExpressionUUID->"f5918633-def9-41dd-bc49-a5b9b53844a2"],
Cell[27526, 737, 838, 19, 31, "Print",ExpressionUUID->"bac1982b-fbb1-4b39-87be-5de5a9bf26cd"],
Cell[28367, 758, 732, 18, 31, "Print",ExpressionUUID->"54e78049-d3fa-435a-beca-a986595ee74e"],
Cell[29102, 778, 209, 4, 31, "Print",ExpressionUUID->"5484a64f-fe4c-4c93-ba85-624280c4389d"],
Cell[29314, 784, 586, 13, 31, "Print",ExpressionUUID->"d1f3c391-f095-4cfd-8494-e13f5895d01e"],
Cell[29903, 799, 213, 4, 31, "Print",ExpressionUUID->"bc970eaf-2394-4b5e-b8a5-1ad22abcd751"],
Cell[30119, 805, 748, 19, 31, "Print",ExpressionUUID->"679a9a2c-3ef9-4a9e-93b0-37118662b233"],
Cell[30870, 826, 823, 18, 31, "Print",ExpressionUUID->"f6d2f188-0835-4ac0-be84-a1a09dca1e7a"],
Cell[31696, 846, 740, 18, 31, "Print",ExpressionUUID->"ea9e15c4-9999-4c05-961c-d6eebbe67860"],
Cell[32439, 866, 598, 13, 31, "Print",ExpressionUUID->"6d86e5a8-3ea5-46b2-879b-94c49de06b86"],
Cell[33040, 881, 344, 8, 31, "Print",ExpressionUUID->"e02ba63a-8e07-4c89-a5e4-ba4728bd7ace"],
Cell[33387, 891, 336, 8, 31, "Print",ExpressionUUID->"3023c168-3dab-4de7-9f31-f97506e86d93"],
Cell[33726, 901, 348, 8, 31, "Print",ExpressionUUID->"3d84b06e-a82d-4edf-83a6-e757d1e27503"],
Cell[34077, 911, 872, 20, 31, "Print",ExpressionUUID->"55edbd5f-a1d1-4eef-a1f8-c7646c22088a"],
Cell[34952, 933, 748, 19, 31, "Print",ExpressionUUID->"27eb7f1f-dc94-41c4-82ab-256b2131793b"],
Cell[35703, 954, 853, 21, 31, "Print",ExpressionUUID->"b87773f5-92c9-4386-aa26-021f68c335d6"],
Cell[36559, 977, 853, 21, 31, "Print",ExpressionUUID->"6ab8f9f6-5c7c-4d04-9025-a41ab843e8be"],
Cell[37415, 1000, 666, 15, 31, "Print",ExpressionUUID->"294d21f1-b46e-496c-8a9f-2abdac2cbf77"],
Cell[38084, 1017, 604, 13, 31, "Print",ExpressionUUID->"a6e254f0-1f1e-455a-b38a-62ef744abf85"],
Cell[38691, 1032, 584, 13, 31, "Print",ExpressionUUID->"12133e40-b860-476d-846c-08e5d65fd146"],
Cell[39278, 1047, 792, 18, 31, "Print",ExpressionUUID->"46658836-ced6-4f79-bd88-cdc49be60685"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40119, 1071, 334, 8, 39, "Input",ExpressionUUID->"38407f83-0617-45d0-b23c-4744ce92f16f"],
Cell[40456, 1081, 536, 12, 31, "Print",ExpressionUUID->"1b83680f-de2e-4e71-94e5-ab55a925447f"],
Cell[40995, 1095, 380, 9, 28, "Message",ExpressionUUID->"e79a38d5-e634-4fde-b4b1-961d96439119"],
Cell[CellGroupData[{
Cell[41400, 1108, 780, 19, 31, "Print",ExpressionUUID->"b29e552b-442d-4a1b-89fb-2c1e5dceb5b8"],
Cell[42183, 1129, 870, 19, 31, "Print",ExpressionUUID->"fb9948f1-9b20-4fab-8411-60c46bad278e"],
Cell[43056, 1150, 410, 9, 31, "Print",ExpressionUUID->"b50280d6-fc7a-40e3-a777-78113649d570"],
Cell[43469, 1161, 685, 15, 31, "Print",ExpressionUUID->"ce296e7e-7526-4627-a215-f241a9d2d2d0"],
Cell[44157, 1178, 643, 14, 31, "Print",ExpressionUUID->"8d348583-3062-4cba-b62c-ba4bf668d8df"],
Cell[44803, 1194, 723, 15, 31, "Print",ExpressionUUID->"39a4937b-dd1b-400c-8251-da0c36a5eba2"],
Cell[45529, 1211, 763, 15, 31, "Print",ExpressionUUID->"cb27c32e-a817-408c-b83a-72f37e3cca63"],
Cell[46295, 1228, 805, 16, 31, "Print",ExpressionUUID->"787e9c80-c2ae-41c7-baee-59e32065015d"],
Cell[47103, 1246, 649, 14, 31, "Print",ExpressionUUID->"22f44690-cbb5-49ea-a4d5-9d5c6e9ff2a4"],
Cell[47755, 1262, 415, 10, 31, "Print",ExpressionUUID->"e9809510-5dc3-46e4-bc40-770c9d0336ad"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48219, 1278, 531, 12, 69, "Input",ExpressionUUID->"29b14771-d5d6-4344-9dde-0638e3d92e34"],
Cell[CellGroupData[{
Cell[48775, 1294, 572, 13, 31, "Print",ExpressionUUID->"31e6b0d2-a10b-4a13-9b78-63f1c696b662"],
Cell[49350, 1309, 532, 12, 31, "Print",ExpressionUUID->"d315016b-cb11-4ade-9818-e6499c60d21c"],
Cell[49885, 1323, 700, 16, 31, "Print",ExpressionUUID->"5d37b96d-dda6-4756-b7c7-fbdf16c4c0e1"]
}, Open  ]]
}, Open  ]],
Cell[50612, 1343, 252, 4, 45, "Text",ExpressionUUID->"a629e80d-74fb-49c0-a020-8bde20c4fb1e"],
Cell[CellGroupData[{
Cell[50889, 1351, 1336, 37, 185, "Input",ExpressionUUID->"3942c7d4-1085-4fef-bac9-6b1b6dc9b707"],
Cell[CellGroupData[{
Cell[52250, 1392, 639, 14, 31, "Print",ExpressionUUID->"16510c05-28a0-4158-97cb-786a9b18a63d"],
Cell[52892, 1408, 633, 14, 31, "Print",ExpressionUUID->"78af5d36-960a-44c6-a44f-007d7cad051f"],
Cell[53528, 1424, 617, 13, 31, "Print",ExpressionUUID->"28111aae-274a-4cdd-844c-b721a7e4769f"],
Cell[54148, 1439, 568, 12, 31, "Print",ExpressionUUID->"1baeb009-d67a-4404-8e0e-17094d305437"],
Cell[54719, 1453, 572, 12, 31, "Print",ExpressionUUID->"440d0ef4-5d46-4d41-90c9-42dcdf751165"],
Cell[55294, 1467, 591, 13, 31, "Print",ExpressionUUID->"5bb7a30d-ca2b-4db3-ad51-97f8f048728d"],
Cell[55888, 1482, 576, 12, 31, "Print",ExpressionUUID->"4f791c2b-d0b9-4e99-84eb-7c6f3a542377"],
Cell[56467, 1496, 558, 12, 31, "Print",ExpressionUUID->"4a66b0bf-dfc7-41dc-b7be-2495ef8646b8"]
}, Open  ]]
}, Open  ]],
Cell[57052, 1512, 1841, 50, 107, "Text",ExpressionUUID->"5a9d75df-17af-449c-ac92-a52fafe4e771"],
Cell[58896, 1564, 402, 12, 69, "Input",ExpressionUUID->"4abe1576-d387-4ddf-86a7-c9cc99103518"],
Cell[59301, 1578, 324, 5, 75, "Text",ExpressionUUID->"6609b6f7-7812-49e7-905b-c1cc1aeefe50"],
Cell[CellGroupData[{
Cell[59650, 1587, 361, 9, 69, "Input",ExpressionUUID->"1466a40b-d968-4ead-895a-7f10e8005909"],
Cell[60014, 1598, 650, 14, 31, "Print",ExpressionUUID->"db4eed17-1733-4b16-b803-4639ef678e77"]
}, Open  ]],
Cell[60679, 1615, 846, 22, 79, "Text",ExpressionUUID->"6877e04b-950e-44d9-85b1-0bdde6acdc1b"],
Cell[CellGroupData[{
Cell[61550, 1641, 3281, 97, 185, "Input",ExpressionUUID->"39d7e235-405b-48d6-a24b-dac723fb683a"],
Cell[64834, 1740, 700, 16, 31, "Print",ExpressionUUID->"3e181ae9-f261-4d4a-98f8-ccde9685cf15"]
}, Open  ]],
Cell[65549, 1759, 573, 8, 105, "Text",ExpressionUUID->"1b838ed1-cccd-46f2-bf82-8ea4a38bc8a6"],
Cell[CellGroupData[{
Cell[66147, 1771, 373, 11, 39, "Input",ExpressionUUID->"58c8ca98-d434-4a85-8a04-246f431b4ee8"],
Cell[CellGroupData[{
Cell[66545, 1786, 629, 15, 31, "Print",ExpressionUUID->"9fd41ace-4173-4336-93d4-ed8a156be563"],
Cell[67177, 1803, 779, 18, 31, "Print",ExpressionUUID->"97c1c949-5d89-40d7-ab47-8afcdb51ff0a"],
Cell[67959, 1823, 799, 19, 31, "Print",ExpressionUUID->"1c4014df-85ab-46c8-b9eb-bddcf2a358cb"],
Cell[68761, 1844, 899, 20, 31, "Print",ExpressionUUID->"92cbbe91-a6fa-45c8-bfe8-6354f7620318"],
Cell[69663, 1866, 741, 18, 31, "Print",ExpressionUUID->"4956622c-6fb4-478e-8a3e-c912e0e2f37e"],
Cell[70407, 1886, 210, 4, 31, "Print",ExpressionUUID->"52670090-5be2-413c-8904-e5ba9bc80a55"],
Cell[70620, 1892, 781, 19, 31, "Print",ExpressionUUID->"4bdca7b3-a1f3-4bf7-b07f-b54e751e1c5c"],
Cell[71404, 1913, 871, 19, 31, "Print",ExpressionUUID->"a32abd2d-7dbb-4b1e-af9d-915d62def9e7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72324, 1938, 2260, 68, 156, "Input",ExpressionUUID->"e6cd152d-bf75-4ea7-ac3e-049eec35d49d"],
Cell[74587, 2008, 3864, 118, 50, "Output",ExpressionUUID->"8e2fa8f8-9983-4c7d-9e39-d588c2bec5a5"],
Cell[78454, 2128, 3860, 118, 50, "Output",ExpressionUUID->"3ce64cfd-611c-4a22-ac7c-3efe46b17f45"]
}, Open  ]],
Cell[82329, 2249, 443, 6, 75, "Text",ExpressionUUID->"f94ea6c3-9dd8-4e6d-b8a9-a1ecbe2dba2f"],
Cell[CellGroupData[{
Cell[82797, 2259, 1442, 43, 69, "Input",ExpressionUUID->"e097257e-45d7-4c9b-b6cf-2e171e481ce1"],
Cell[84242, 2304, 6571, 197, 63, "Output",ExpressionUUID->"ad2de0ce-21c1-4f91-a4c4-341b45f4fa93"]
}, Open  ]],
Cell[90828, 2504, 180, 3, 45, "Text",ExpressionUUID->"9b31b8ec-e9ca-41bc-beba-3dc1caceac80"],
Cell[CellGroupData[{
Cell[91033, 2511, 376, 9, 39, "Input",ExpressionUUID->"2643ba20-a8e2-47c2-8d46-3adf68e890dd"],
Cell[91412, 2522, 22615, 687, 63, "Output",ExpressionUUID->"0f8bdf9f-e3a8-4577-825a-33a9fffba763"]
}, Open  ]],
Cell[114042, 3212, 1135, 30, 78, "Text",ExpressionUUID->"6f0ac11a-fd44-4abb-8b7c-4b781184ed62"],
Cell[CellGroupData[{
Cell[115202, 3246, 687, 23, 39, "Input",ExpressionUUID->"80e20359-bcc9-4370-87d4-8d90d7e306fa"],
Cell[115892, 3271, 5739, 171, 63, "Output",ExpressionUUID->"74ef25ca-27a3-4fa9-891c-31ef84d3e5c0"]
}, Open  ]],
Cell[121646, 3445, 831, 11, 135, "Text",ExpressionUUID->"59efbaef-dd44-4f79-afd9-3b63a2c06583"],
Cell[CellGroupData[{
Cell[122502, 3460, 422, 12, 39, "Input",ExpressionUUID->"2db680ac-6664-48ce-8622-e486552fe30a"],
Cell[122927, 3474, 674, 14, 31, "Print",ExpressionUUID->"05406068-5c54-472d-98a6-2679c65f4abe"],
Cell[123604, 3490, 4048, 116, 50, "Output",ExpressionUUID->"bc03cecd-94b5-4031-a679-46b06fea513c"]
}, Open  ]],
Cell[127667, 3609, 85, 0, 45, "Text",ExpressionUUID->"22a5aaac-d354-47b7-a5f6-ad4c5ba676bf"],
Cell[CellGroupData[{
Cell[127777, 3613, 233, 5, 39, "Input",ExpressionUUID->"626b671f-0c6e-443a-883e-dc1ce486cc32"],
Cell[128013, 3620, 26344, 802, 112, "Output",ExpressionUUID->"89cf3b44-83f2-4ee2-a8ae-9d14cad4c226"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154394, 4427, 125, 0, 69, "Subsection",ExpressionUUID->"016292eb-b8c7-4bc2-b7a2-fa1e747cde67"],
Cell[154522, 4429, 171, 3, 45, "Text",ExpressionUUID->"79354b92-8050-474a-8a02-eb81b53817ba"],
Cell[154696, 4434, 3380, 108, 185, "Input",ExpressionUUID->"2cb131a0-0319-4bf2-abb4-6923f94ff331"],
Cell[158079, 4544, 108, 0, 45, "Text",ExpressionUUID->"420a1007-e674-484b-8608-26df20662052"],
Cell[158190, 4546, 5570, 170, 330, "Input",ExpressionUUID->"5adc126d-7972-4121-9b26-d48a0ba08670"],
Cell[163763, 4718, 440, 6, 75, "Text",ExpressionUUID->"e321e97e-7e83-4ba1-b5af-6c719113e63b"],
Cell[164206, 4726, 1277, 37, 69, "Input",ExpressionUUID->"784c4942-2f1e-457e-8fe2-c81ba752f0d1"],
Cell[165486, 4765, 162, 3, 45, "Text",ExpressionUUID->"33bf0e98-75b1-48d6-95f8-dbc1661575d1"],
Cell[CellGroupData[{
Cell[165673, 4772, 1836, 50, 98, "Input",ExpressionUUID->"2260bb6c-d3cc-449b-803b-21c5c7c0f3e5"],
Cell[167512, 4824, 107, 1, 44, "Output",ExpressionUUID->"3d07e4c9-b051-48d3-a0c4-cf6f6598267e"],
Cell[167622, 4827, 107, 1, 44, "Output",ExpressionUUID->"7bf61c3f-7b78-4868-b1b0-2b80e3d877db"]
}, Open  ]],
Cell[167744, 4831, 115, 0, 45, "Text",ExpressionUUID->"ae57ab65-6aad-47a9-931b-4e88909ebc7f"],
Cell[CellGroupData[{
Cell[167884, 4835, 198, 4, 39, "Input",ExpressionUUID->"ce92417d-3515-431b-9ab1-2ebfc4130e84"],
Cell[168085, 4841, 112715, 3436, 308, "Output",ExpressionUUID->"a146bdc7-3e53-4065-adc2-0bc77e5ddc11"]
}, Open  ]],
Cell[280815, 8280, 354, 5, 75, "Text",ExpressionUUID->"ed3ed192-2dc7-44e4-a759-bdb09eb9ef10"],
Cell[CellGroupData[{
Cell[281194, 8289, 616, 14, 69, "Input",ExpressionUUID->"41383bdc-fd76-47d2-a753-bade0c2019e8"],
Cell[281813, 8305, 700, 14, 31, "Print",ExpressionUUID->"f96221d3-ddd2-48b4-ac68-852df54844e2"],
Cell[282516, 8321, 107, 1, 44, "Output",ExpressionUUID->"41d1ed31-55d7-405e-a43e-2271c0bb5641"]
}, Open  ]],
Cell[282638, 8325, 574, 8, 105, "Text",ExpressionUUID->"5e696f9c-66fc-4905-81ea-6e35b621bb25"],
Cell[CellGroupData[{
Cell[283237, 8337, 198, 4, 39, "Input",ExpressionUUID->"9b6adc28-06a9-48dd-b0b6-439714ca9f27"],
Cell[283438, 8343, 162356, 4911, 455, "Output",ExpressionUUID->"8bc52f98-335f-42ad-8455-3ff0965b99c9"]
}, Open  ]],
Cell[445809, 13257, 1247, 33, 81, "Text",ExpressionUUID->"0fd0266b-403b-47d5-9227-678bc9623d80"],
Cell[CellGroupData[{
Cell[447081, 13294, 311, 7, 39, "Input",ExpressionUUID->"48fbeac0-3764-478c-89a2-bdae43ed3ffd"],
Cell[447395, 13303, 86530, 2595, 244, "Output",ExpressionUUID->"2eb7d07f-6931-42a1-9b87-d8f385273922"]
}, Open  ]],
Cell[533940, 15901, 229, 3, 45, "Text",ExpressionUUID->"95f96824-2de0-49fa-be67-200d7aaf2045"],
Cell[534172, 15906, 1914, 52, 127, "Input",ExpressionUUID->"f838d1bb-0e5d-4f35-82bd-2d83503b3f81"],
Cell[CellGroupData[{
Cell[536111, 15962, 230, 5, 39, "Input",ExpressionUUID->"2b2e37de-aca4-4951-9095-f02b8e531ad6"],
Cell[536344, 15969, 11398, 339, 63, "Output",ExpressionUUID->"9fc2bd7d-795e-4e53-9ab8-4a1662f7a275"]
}, Open  ]],
Cell[547757, 16311, 724, 15, 78, "Text",ExpressionUUID->"b57be8f1-c82c-4b1c-9b01-bd6efc151d82"],
Cell[CellGroupData[{
Cell[548506, 16330, 1192, 31, 127, "Input",ExpressionUUID->"36b47c7f-da37-4526-bc24-a9d85fccbaf9"],
Cell[549701, 16363, 107, 1, 44, "Output",ExpressionUUID->"2bc3b30c-920b-4341-8c35-f612f513ead4"]
}, Open  ]],
Cell[549823, 16367, 1626, 27, 234, "Text",ExpressionUUID->"f8b122b1-669b-42f7-8f08-e4996f384e99"],
Cell[CellGroupData[{
Cell[551474, 16398, 425, 10, 39, "Input",ExpressionUUID->"01dd45d4-fbd2-42dc-87c5-a5f415276318"],
Cell[551902, 16410, 107, 1, 44, "Output",ExpressionUUID->"014c40dd-c621-4987-80fd-31842e067552"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[552058, 16417, 113, 0, 69, "Subsection",ExpressionUUID->"12f329fa-41ce-404a-88b7-bf936d134382"],
Cell[552174, 16419, 233, 4, 45, "Text",ExpressionUUID->"47179216-196b-41a0-bc3a-bcff40b8aa12"],
Cell[552410, 16425, 242, 5, 69, "Input",ExpressionUUID->"f677ff79-f69e-4fb9-9d3a-c18862d66a9a"],
Cell[552655, 16432, 460, 12, 47, "Text",ExpressionUUID->"7e93b7c9-b59b-434a-ba6d-fceea373bf26"],
Cell[553118, 16446, 578, 17, 69, "Input",ExpressionUUID->"006f5dd8-3b9b-4505-9733-a79af263af60"],
Cell[553699, 16465, 692, 17, 127, "Input",ExpressionUUID->"34c447fd-1912-4e0d-80ba-65e4bf8af2c6"],
Cell[554394, 16484, 686, 19, 39, "Input",ExpressionUUID->"633ecf0e-55bf-4a85-942f-76dd85bfae8b"],
Cell[555083, 16505, 837, 25, 47, "Text",ExpressionUUID->"627ff4bc-522c-4cbe-8f08-c50dbf0ab80d"],
Cell[CellGroupData[{
Cell[555945, 16534, 1220, 33, 127, "Input",ExpressionUUID->"3c05c137-59a0-4940-a919-619c23d67a54"],
Cell[557168, 16569, 107, 1, 44, "Output",ExpressionUUID->"e0ff6c39-d5bb-408b-a0fc-baa3273629bd"]
}, Open  ]],
Cell[557290, 16573, 704, 16, 75, "Text",ExpressionUUID->"6806e961-4472-40bd-9a46-d92576a296a5"],
Cell[CellGroupData[{
Cell[558019, 16593, 993, 26, 127, "Input",ExpressionUUID->"7422354f-c4ad-4125-a07c-dc5646e590e2"],
Cell[559015, 16621, 49705, 1474, 161, "Output",ExpressionUUID->"da998c6d-9437-4ccd-9a82-dcb06d3b98fd"]
}, Open  ]],
Cell[608735, 18098, 625, 11, 75, "Text",ExpressionUUID->"bb14d727-f8e3-4572-8f44-8593848f1f9b"],
Cell[609363, 18111, 2531, 61, 243, "Input",ExpressionUUID->"34081dfc-6858-40aa-9147-334cdf276bed"],
Cell[611897, 18174, 367, 8, 45, "Text",ExpressionUUID->"27fd314e-033b-407d-9f52-fcb3a2277cbb"],
Cell[612267, 18184, 342, 9, 39, "Input",ExpressionUUID->"62fdfa86-5770-44b4-ab3f-604b87a77946"],
Cell[CellGroupData[{
Cell[612634, 18197, 1271, 36, 39, "Input",ExpressionUUID->"480a4486-2a65-445d-b5f5-1eb3f88194cb"],
Cell[613908, 18235, 107, 1, 44, "Output",ExpressionUUID->"4c1a7a0b-0142-481c-888a-41e222a30ae4"]
}, Open  ]],
Cell[614030, 18239, 1586, 48, 77, "Text",ExpressionUUID->"20f1c610-a92c-4146-a99e-4054b54e11f1"],
Cell[615619, 18289, 823, 23, 39, "Input",ExpressionUUID->"849ec9a2-4852-403d-9390-cf38e5dcff48"],
Cell[616445, 18314, 385, 8, 45, "Text",ExpressionUUID->"53cef13c-de4d-4be5-90ee-25c12ab1fd31"],
Cell[616833, 18324, 375, 9, 39, "Input",ExpressionUUID->"d71c9fca-5802-4937-b8c1-800b2f355537"],
Cell[617211, 18335, 861, 28, 47, "Text",ExpressionUUID->"1fe630b6-3bdc-464b-84e8-d79beebeeba8"],
Cell[CellGroupData[{
Cell[618097, 18367, 1152, 32, 39, "Input",ExpressionUUID->"da150525-7bbf-4be2-b8b9-84e8abf7abed"],
Cell[619252, 18401, 107, 1, 44, "Output",ExpressionUUID->"c389da59-7dca-4848-a8fa-150a40191c96"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[619408, 18408, 123, 0, 69, "Subsection",ExpressionUUID->"4c85dad7-23a3-41b3-abe5-35421f3cc40f"],
Cell[619534, 18410, 617, 9, 105, "Text",ExpressionUUID->"e3ef7a7e-0a4d-43c4-8124-de919e2d8711"],
Cell[620154, 18421, 767, 22, 39, "Input",ExpressionUUID->"e6eac665-0cd4-4519-8162-bf17929e9eef"],
Cell[CellGroupData[{
Cell[620946, 18447, 648, 19, 39, "Input",ExpressionUUID->"8b83b9d4-280d-4718-b140-bf408dbfbf8c"],
Cell[621597, 18468, 47357, 1421, 161, "Output",ExpressionUUID->"43d39029-7f6d-4e18-8dfd-6ff402d13a0e"]
}, Open  ]],
Cell[668969, 19892, 190, 3, 45, "Text",ExpressionUUID->"87e9df39-4bde-41e0-8d82-d16fd9f5d061"],
Cell[CellGroupData[{
Cell[669184, 19899, 423, 10, 39, "Input",ExpressionUUID->"14f32a9f-639d-444e-b840-d4aa3d158de1"],
Cell[669610, 19911, 26688, 799, 112, "Output",ExpressionUUID->"38e12f8d-7db7-46ac-8eba-d1c166b48849"]
}, Open  ]],
Cell[696313, 20713, 457, 12, 45, "Text",ExpressionUUID->"8b2aa3a6-938e-451a-83e8-3614dae60408"],
Cell[696773, 20727, 183, 3, 39, "Input",ExpressionUUID->"23f9c094-d3da-4597-9723-c188713874f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[696993, 20735, 88, 0, 85, "Section",ExpressionUUID->"b4d35fde-ec11-46ff-af3e-aca52d28839d"],
Cell[697084, 20737, 987, 19, 105, "Text",ExpressionUUID->"aada3909-8e80-4cab-9a88-a996db841654"],
Cell[698074, 20758, 2956, 95, 417, "Input",ExpressionUUID->"21fcb227-4438-41b7-9cd1-cada4cfca63d"],
Cell[701033, 20855, 154, 2, 45, "Text",ExpressionUUID->"97c9d22a-badb-4045-9d0a-8934c88651f8"],
Cell[701190, 20859, 6511, 205, 301, "Input",ExpressionUUID->"fb8329c6-e796-4d2c-876d-4bf16ec5b2bd"],
Cell[707704, 21066, 388, 6, 75, "Text",ExpressionUUID->"468e1773-544d-4b55-8bf0-d0a0e83d8577"],
Cell[708095, 21074, 1180, 37, 127, "Input",ExpressionUUID->"f5b5a7ff-b314-4c16-8c86-6cb0f882fc47"],
Cell[709278, 21113, 153, 2, 45, "Text",ExpressionUUID->"761a6859-8216-4099-af21-3be3c8ea1366"],
Cell[CellGroupData[{
Cell[709456, 21119, 2679, 71, 330, "Input",ExpressionUUID->"04315d27-429a-4a39-b6ab-f713f340bc1e"],
Cell[712138, 21192, 111, 2, 44, "Output",ExpressionUUID->"83313cad-2860-41ea-863f-ba64738db3f7"],
Cell[712252, 21196, 111, 2, 44, "Output",ExpressionUUID->"0d1295e8-6538-415c-b6e5-0b96f07d2650"],
Cell[712366, 21200, 3665, 112, 63, "Output",ExpressionUUID->"5577f5a5-105a-42a3-a441-0609ca73e5cd"],
Cell[716034, 21314, 4648, 140, 63, "Output",ExpressionUUID->"81bb5b78-4935-4144-aa7b-692b5ac310aa"],
Cell[720685, 21456, 5526, 167, 63, "Output",ExpressionUUID->"6e4297f9-4a3a-4e52-adac-ff39bb91686e"]
}, Open  ]],
Cell[726226, 21626, 224, 3, 45, "Text",ExpressionUUID->"09a25093-1f82-4066-b946-c1b7f0266187"],
Cell[726453, 21631, 344, 8, 98, "Input",ExpressionUUID->"00ac4dae-0c97-4248-a0ec-47dffe5a5d12"],
Cell[726800, 21641, 157, 2, 45, "Text",ExpressionUUID->"a973ccc5-ce22-46f7-bf5c-b55f77c85b2f"],
Cell[726960, 21645, 1707, 50, 69, "Input",ExpressionUUID->"cfe166e3-dec0-4b4f-8516-37f52068f324"],
Cell[728670, 21697, 956, 24, 185, "Input",ExpressionUUID->"c6d6b08b-1774-4a1b-868e-274384cd6bd6"],
Cell[CellGroupData[{
Cell[729651, 21725, 264, 7, 39, "Input",ExpressionUUID->"0bb196c7-2744-490e-bb86-e0c49e0ed676"],
Cell[729918, 21734, 111, 2, 44, "Output",ExpressionUUID->"82adc514-fe1a-42a1-8533-2f23f852a7fd"]
}, Open  ]],
Cell[730044, 21739, 713, 15, 77, "Text",ExpressionUUID->"335c8697-056b-452f-8355-ba63d27e9216"],
Cell[730760, 21756, 4882, 142, 243, "Input",ExpressionUUID->"b567d4a2-515d-47fd-bcb8-9f44c31c88ab"],
Cell[735645, 21900, 6037, 162, 301, "Input",ExpressionUUID->"52c85406-62e9-45cd-8f17-4a6d542adc4e"],
Cell[741685, 22064, 1475, 37, 115, "Text",ExpressionUUID->"feda54c5-bce4-49cd-928e-ad9ff6fd5f3c"],
Cell[CellGroupData[{
Cell[743185, 22105, 661, 16, 39, "Input",ExpressionUUID->"733b4d81-2736-4be8-87a4-82f2548bae6c"],
Cell[743849, 22123, 27537, 762, 353, "Output",ExpressionUUID->"f9139e25-af66-4827-b38b-cbe673a8eaaa"]
}, Open  ]],
Cell[771401, 22888, 407, 9, 47, "Text",ExpressionUUID->"1989bdec-513f-4bf5-a78f-cfffb1812153"],
Cell[CellGroupData[{
Cell[771833, 22901, 1332, 37, 156, "Input",ExpressionUUID->"a17c5c71-563f-4ab9-b43d-049a8f26852e"],
Cell[773168, 22940, 111, 2, 44, "Output",ExpressionUUID->"661d3ede-2236-4a8b-9eb7-e5a0d0c44147"]
}, Open  ]],
Cell[773294, 22945, 387, 6, 75, "Text",ExpressionUUID->"f32bed25-a1eb-4b51-b013-fab92ad12d70"],
Cell[773684, 22953, 496, 14, 69, "Input",ExpressionUUID->"e51875e3-5b2b-411b-a01b-30235fe1b7db"],
Cell[774183, 22969, 687, 18, 39, "Input",ExpressionUUID->"9b5bc579-60e4-4757-923a-623ce2d6d558"],
Cell[774873, 22989, 398, 10, 39, "Input",ExpressionUUID->"d296627e-1794-4ca2-9a99-956e74d08285"],
Cell[CellGroupData[{
Cell[775296, 23003, 244, 6, 39, "Input",ExpressionUUID->"f4a4a23c-768a-4f44-b779-ca651bf2199b"],
Cell[775543, 23011, 12494, 370, 50, "Output",ExpressionUUID->"32329d90-8698-458f-aefd-c667bb4f082a"]
}, Open  ]],
Cell[788052, 23384, 1325, 30, 107, "Text",ExpressionUUID->"62878c92-6485-4b7b-b65d-bb26e1d9e7a0"],
Cell[CellGroupData[{
Cell[789402, 23418, 1589, 45, 69, "Input",ExpressionUUID->"6f9f5135-3209-4172-a669-eb427047c7a7"],
Cell[790994, 23465, 111, 2, 44, "Output",ExpressionUUID->"f14814e1-3b83-4ad4-93db-d5d20cb035d7"]
}, Open  ]],
Cell[791120, 23470, 1260, 17, 194, "Text",ExpressionUUID->"7f70c606-147e-4fe7-b20f-478881b4ae9f"],
Cell[792383, 23489, 1331, 43, 156, "Input",ExpressionUUID->"e802a89f-75c7-4442-bbf1-3f12a1188e74"],
Cell[793717, 23534, 4014, 108, 243, "Input",ExpressionUUID->"9aa3c705-69db-44c3-a88a-808c78c9024a"],
Cell[797734, 23644, 517, 7, 105, "Text",ExpressionUUID->"4171f803-acd9-46f2-85f8-779f83152222"],
Cell[CellGroupData[{
Cell[798276, 23655, 497, 12, 39, "Input",ExpressionUUID->"de2ad175-1a09-414a-9610-9f6d6ce956f1"],
Cell[798776, 23669, 49019, 1357, 85, "Output",ExpressionUUID->"c165a500-5fe3-4255-83a3-6d06f751e802"]
}, Open  ]],
Cell[847810, 25029, 1061, 30, 47, "Text",ExpressionUUID->"b4dfc6cd-71fc-4c89-858c-1c103da4781f"],
Cell[CellGroupData[{
Cell[848896, 25063, 635, 20, 69, "Input",ExpressionUUID->"32db0344-9f8a-49d4-8998-7003dbb4540b"],
Cell[849534, 25085, 111, 2, 44, "Output",ExpressionUUID->"46dc4732-9ba5-4da8-ab24-2d0e2f0b9c93"],
Cell[849648, 25089, 111, 2, 44, "Output",ExpressionUUID->"74b5bfa9-e87c-4f70-a68d-b57b0a5ba5cc"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


